Approximate two-body generating Hamiltonian for the PH-Pfaffian wavefunction

We present two 2-body Hamiltonians that approximate the exact PH-Pfaffian wavefunction with their ground states for all the system sizes where this wavefunction has been numerically constructed to date. The approximate wavefunctions have high overlap with the original and reproduce well the low-lying entanglement spectrum and structure factor. The approximate generating Hamiltonians are obtained by an optimisation procedure where three to four pseudopotentials are varied in the neighbourhood of second Landau level Coulomb interaction or of a non-interacting model. They belong to a finite region in the variational space of Hamiltonians where each point approximately generates the PH-Pfaffian. We diagonalize the identified Hamiltonians for up to 20 electrons and find that for them the PH-Pfaffian shift appears energetically more favorable. Possibility to interpret the data in terms of composite fermions is discussed.

==> anc/srcDataForFigures/Fig2/fig2a_12_entSpecCV7_PHPf_x.txt <==
  -5.4000000000000000e+01
  -5.3000000000000000e+01
  -5.2000000000000000e+01
  -5.2000000000000000e+01
  -5.1000000000000000e+01
  -5.1000000000000000e+01
  -5.1000000000000000e+01
  -5.0000000000000000e+01
  -5.0000000000000000e+01
  -5.0000000000000000e+01
  -5.0000000000000000e+01
  -5.0000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.2000000000000000e+01
  -2.2000000000000000e+01
  -2.2000000000000000e+01
  -2.2000000000000000e+01
  -2.2000000000000000e+01
  -2.1000000000000000e+01
  -2.1000000000000000e+01
  -2.1000000000000000e+01
  -2.0000000000000000e+01
  -2.0000000000000000e+01
  -1.9000000000000000e+01
  -1.8000000000000000e+01


==> anc/srcDataForFigures/Fig2/fig2a_12_entSpecCV7_PHPf_y.txt <==
   3.3518901734031374e+01
   3.3518901734044590e+01
   3.1991440640944386e+01
   3.3518901733974495e+01
   3.1649899896271322e+01
   3.1991440640825822e+01
   3.3518901734030443e+01
   2.7816747881633717e+01
   3.0148354516963423e+01
   3.1649899896249707e+01
   3.1991440640865338e+01
   3.3518901734135511e+01
   2.1854284811629189e+01
   2.7816747881619790e+01
   2.8324047327649485e+01
   3.0148354516927764e+01
   3.1649899896241426e+01
   3.1991440640896908e+01
   3.3518901734222389e+01
   1.5993082159916304e+01
   2.1854284811632628e+01
   2.5754190490684810e+01
   2.7816747881590040e+01
   2.8324047327671753e+01
   2.8342360471508862e+01
   3.0148354516983392e+01
   3.1428877420702502e+01
   3.1649899896127511e+01
   3.1991440640848754e+01
   3.3518901733853390e+01
   1.5999164407400693e+01
   2.1898539527515680e+01
   2.2248556741570873e+01
   2.3355774090811973e+01
   2.6282037300637811e+01
   2.7538941661820054e+01
   2.8336856266444268e+01
   2.8343379093908091e+01
   3.0783965968518345e+01
   3.0997798063236051e+01
   3.1430371857556270e+01
   3.3455517795606490e+01
   3.4252896722372881e+01
   1.5660028736426446e+01
   1.5998399094062698e+01
   2.0336949700069809e+01
   2.1915041430748015e+01
   2.2146230148470522e+01
   2.2281255178383372e+01
   2.3515283868931157e+01
   2.5206645283794572e+01
   2.6227770141272984e+01
   2.6864297574967939e+01
   2.7241501011655100e+01
   2.8103391029203280e+01
   2.8825718464758712e+01
   3.0782877047732612e+01
   3.1422291695723477e+01
   3.3296542127561267e+01
   3.3327859029731684e+01
   3.4209889220868966e+01
   1.3618419682327442e+01
   1.5660785002042907e+01
   1.6007486893622900e+01
   1.7211646452298243e+01
   2.0423984593174417e+01
   2.1536750431446816e+01
   2.1925320397275236e+01
   2.2294162455352588e+01
   2.2294469872118906e+01
   2.3938513997942636e+01
   2.4152572747039780e+01
   2.4937666779466564e+01
   2.5905233676974738e+01
   2.6569711639952065e+01
   2.7809396379223926e+01
   2.8067827507106788e+01
   2.9750389180985078e+01
   3.1374962729633452e+01
   3.2033599773500768e+01
   3.2697617996231578e+01
   3.6326026086633867e+01
   3.6642753133237242e+01
   7.6563603612055555e+00
   1.3625249892237154e+01
   1.5314255281447391e+01
   1.5707206529092934e+01
   1.6027178572275830e+01
   1.7258837153283856e+01
   1.7469303852986943e+01
   1.7834754972323214e+01
   2.0355773006129091e+01
   2.0454299710151133e+01
   2.1734392619141495e+01
   2.2019509012215398e+01
   2.2061887948878841e+01
   2.2323243658579663e+01
   2.2372882378019316e+01
   2.4069201033921850e+01
   2.4349277461661039e+01
   2.5570526794575631e+01
   2.5752835590450424e+01
   2.7278978610929279e+01
   2.7329112732741724e+01
   2.9132374202672395e+01
   2.9551045692681704e+01
   3.0022796370651029e+01
   3.1400929902809782e+01
   3.4333832177908889e+01
   3.5941522986499137e+01
   3.6067152493728543e+01
   7.6571115643496173e+00
   1.2157769779703637e+01
   1.3708868067487485e+01
   1.3804452577369823e+01
   1.5282287967568879e+01
   1.5354603337337185e+01
   1.5784623213910168e+01
   1.6059486317463403e+01
   1.7465264641232817e+01
   1.7965947528716082e+01
   1.8481476129374350e+01
   1.8736746977191824e+01
   1.9454192911288377e+01
   2.0688827892987813e+01
   2.1029425804757420e+01
   2.2019525134966194e+01
   2.2080912313951778e+01
   2.2231225031057669e+01
   2.2895876692852685e+01
   2.3584770676662981e+01
   2.4192647344884811e+01
   2.4495339669834131e+01
   2.6108515852708297e+01
   2.6557813259232184e+01
   2.7015557171899463e+01
   2.8034253727263199e+01
   2.8699318495755637e+01
   3.0494157409361463e+01
   3.1587476715092730e+01
   3.3844133166055364e+01
   3.4430954861486327e+01
   3.6723076427404379e+01
   7.3533832010664959e+00
   7.5449773745174920e+00
   7.8265694921672360e+00
   1.2275184117543722e+01
   1.2873146640911187e+01
   1.3272981876943721e+01
   1.3973345984720080e+01
   1.4304775508691499e+01
   1.5082461044290870e+01
   1.5592623707170793e+01
   1.6068328222744718e+01
   1.6124325540153766e+01
   1.6929910618929664e+01
   1.7000879874511970e+01
   1.7369733380753228e+01
   1.8105876504447536e+01
   1.8419260991570436e+01
   1.8953624076198633e+01
   2.0130919347350407e+01
   2.0326595395050735e+01
   2.1408766015075386e+01
   2.1469183477960396e+01
   2.1835822019014696e+01
   2.1977590941380420e+01
   2.2645529663214401e+01
   2.2852156479148693e+01
   2.3640037026696064e+01
   2.4411661612539920e+01
   2.5293883141320038e+01
   2.6042065623585714e+01
   2.6061698652928612e+01
   2.7472483149715416e+01
   2.7744078992507820e+01
   2.8544349622447751e+01
   2.9924290487430266e+01
   3.2896784553909512e+01
   3.3197660487456332e+01
   3.4041165419319775e+01
   3.7015174785744207e+01
   7.4092934062885947e+00
   7.5901523321434379e+00
   7.8235199956944443e+00
   7.8727356108970517e+00
   1.0323675139245779e+01
   1.2476950746878940e+01
   1.3194353277927853e+01
   1.3204101626695559e+01
   1.3656981568895885e+01
   1.3888186444358464e+01
   1.4208554432996944e+01
   1.4498931436891443e+01
   1.5178569388462430e+01
   1.5332689089730886e+01
   1.5939839338382138e+01
   1.6216621167851205e+01
   1.7022068401105717e+01
   1.7187534227517784e+01
   1.7944280981525761e+01
   1.8410701252840440e+01
   1.9224190647556323e+01
   1.9427772834414306e+01
   1.9651113747114650e+01
   1.9974703189996674e+01
   2.0778419824426066e+01
   2.1372742777355867e+01
   2.1842121376505485e+01
   2.1917628012961867e+01
   2.3086398527811046e+01
   2.3109722404957097e+01
   2.3578456947910663e+01
   2.4292213461102715e+01
   2.6115636775779787e+01
   2.7288680275459058e+01
   2.7935907626751092e+01
   2.8491091656190921e+01
   2.9522617067434521e+01
   3.0572444300406293e+01
   3.1759180089911787e+01
   3.2546023677122292e+01
   3.5129877056431454e+01
   3.7388477584970524e+01
   4.9450345059953786e+00
   7.4608498386220354e+00
   7.6028695389565790e+00
   7.7447004092045564e+00
   7.8917429956271858e+00
   8.4799241336831930e+00
   8.9459984035538760e+00
   9.9275119710520148e+00
   1.0573390035526970e+01
   1.1809101696351476e+01
   1.2700175389153451e+01
   1.3631480826654016e+01
   1.3693403864610060e+01
   1.3978978314988449e+01
   1.4111453043111295e+01
   1.4294334588647155e+01
   1.4456228821179215e+01
   1.5378368229059257e+01
   1.5503079846895833e+01
   1.6203493622614324e+01
   1.6638621589578765e+01
   1.7317480860936460e+01
   1.7589676915901663e+01
   1.7724107658679916e+01
   1.7812601063319409e+01
   1.8257609681110001e+01
   1.9487070758386103e+01
   2.0105049853027062e+01
   2.0515490516928960e+01
   2.0805243630822577e+01
   2.0933192610705440e+01
   2.1214015553325268e+01
   2.2027139584600583e+01
   2.2170549301927064e+01
   2.2955791890519080e+01
   2.3365382034260985e+01
   2.4860575090036647e+01
   2.5368471311824837e+01
   2.5488474607703836e+01
   2.5648466131007957e+01
   2.7779148152322424e+01
   2.8357831766091586e+01
   2.8456716694506927e+01
   2.9130372557562971e+01
   3.1370187400349362e+01
   3.2751591687165750e+01
   3.6931064451315628e+01
   3.7302517159601017e+01
   2.6274938013982179e+00
   5.7137305612842324e+00
   7.2038388063861003e+00
   7.7354610759768274e+00
   7.8444242678968585e+00
   7.9716698291583468e+00
   8.5686718914000704e+00
   8.7760691577598831e+00
   9.3664126076730572e+00
   1.0161840461694725e+01
   1.1884750502024149e+01
   1.2416905849719495e+01
   1.2449630946475907e+01
   1.2908967218806504e+01
   1.3557393509530005e+01
   1.3745909186728815e+01
   1.4232212008307449e+01
   1.4449258453361590e+01
   1.4631002122285452e+01
   1.4857351331607621e+01
   1.5124977378255915e+01
   1.5392532877016066e+01
   1.6737114682397308e+01
   1.7004303457847012e+01
   1.7120158549836738e+01
   1.7504529078833787e+01
   1.7617280383896595e+01
   1.8446847418686104e+01
   1.8922774776969554e+01
   1.9198650028820502e+01
   1.9474254261748467e+01
   2.0179529008346279e+01
   2.0731055349888685e+01
   2.1022495362755574e+01
   2.1179557311154756e+01
   2.1563642506332425e+01
   2.2706941164901878e+01
   2.3561156476971195e+01
   2.3876563534072915e+01
   2.5332179059849508e+01
   2.5596329283077189e+01
   2.6389944615798008e+01
   2.6551105289561814e+01
   2.7739438883401835e+01
   2.8031743038562070e+01
   2.9316087692371500e+01
   2.9951991829496304e+01
   3.0670899098623206e+01
   3.2968353514542166e+01
   3.7824191224111608e+01
   3.9431038085975473e+01
   2.7402541183682354e+00
   4.3253066312488979e+00
   4.7386075097395457e+00
   5.9256360516755580e+00
   7.5010718475245746e+00
   7.7448823486748619e+00
   7.9279431819738484e+00
   8.0877750474808483e+00
   9.0162467736804093e+00
   9.2865145049626765e+00
   9.3067246900076412e+00
   9.7076361745017401e+00
   1.0000324630956117e+01
   1.0291997098309661e+01
   1.1663027036579003e+01
   1.2119759180055311e+01
   1.2481776549492521e+01
   1.3238066231671915e+01
   1.3245079917065514e+01
   1.3446895972204231e+01
   1.4154612137378187e+01
   1.4502026499125948e+01
   1.4774895694780877e+01
   1.5018252425955966e+01
   1.5631232947687147e+01
   1.5739696079702897e+01
   1.6261829555405306e+01
   1.6326176244747508e+01
   1.7510016112742822e+01
   1.8165217528382833e+01
   1.8314113394455468e+01
   1.8929111340802148e+01
   1.8983659906693841e+01
   1.9204809930669125e+01
   1.9698218546290196e+01
   2.0383982739646921e+01
   2.0793862950534308e+01
   2.1025447049159407e+01
   2.1301540160130646e+01
   2.1712929743159954e+01
   2.2561243953746565e+01
   2.3896734045487456e+01
   2.4022056028710676e+01
   2.5466995533060800e+01
   2.5952486988859704e+01
   2.6014439326161344e+01
   2.6996790885945430e+01
   2.7277279639452544e+01
   2.7558645579194163e+01
   2.9791725682677875e+01
   3.0413135322525282e+01
   3.3392307690398226e+01
   3.4039684597238939e+01
   3.8320005118414350e+01
   4.4040219047061271e+01
   3.4623225408092768e+00
   3.9222259558932575e+00
   4.5266445826733994e+00
   5.5859052353820591e+00
   6.5410392821676577e+00
   7.6197706280817137e+00
   7.7877820959367217e+00
   8.0589326194142537e+00
   8.2839479433761856e+00
   8.6788349535415161e+00
   8.9698576873476679e+00
   9.1082386234834924e+00
   9.6867994397182517e+00
   9.8551636644445271e+00
   1.1457726910575122e+01
   1.2072664655639361e+01
   1.2411746231097943e+01
   1.3071813712037679e+01
   1.3249680528632341e+01
   1.3985873909576934e+01
   1.4074820419430534e+01
   1.4340917529110005e+01
   1.4688871472289106e+01
   1.5578386609654077e+01
   1.5845039206049030e+01
   1.5880832110175845e+01
   1.6401147144191800e+01
   1.7734687119762818e+01
   1.7979217701957324e+01
   1.8186816212531326e+01
   1.8399043410038523e+01
   1.8973247800938307e+01
   1.9247249345011308e+01
   1.9260299661288840e+01
   2.0594106675937599e+01
   2.0779428830228319e+01
   2.0977878469571884e+01
   2.1332214217283905e+01
   2.1660771262843220e+01
   2.1827799844881472e+01
   2.3007925546684810e+01
   2.3147222309190493e+01
   2.4429581933967832e+01
   2.4575010892125775e+01
   2.4880944077147923e+01
   2.5803442302734130e+01
   2.7175574027163098e+01
   2.7632178871849820e+01
   2.7770406228008177e+01
   3.0200426471526992e+01
   3.0383567877193229e+01
   3.2450978802976252e+01
   3.3760378802380075e+01
   3.5605241932540835e+01
   3.7998624970024018e+01
   2.9106415731647721e+00
   3.4474768093186610e+00
   3.6631914533070544e+00
   4.5004129717422625e+00
   5.7183730410921596e+00
   6.3113547697506265e+00
   7.0755354319952639e+00
   7.4298255325796871e+00
   8.0084726903905050e+00
   8.5621170759252649e+00
   8.6598631736409875e+00
   8.6615403070117480e+00
   8.8231883709008425e+00
   9.0256362753650379e+00
   9.5146678234728963e+00
   9.7642718675004527e+00
   1.1415936474610989e+01
   1.1453737729466233e+01
   1.2351282276757930e+01
   1.3099759175739006e+01
   1.3330027679808275e+01
   1.4206960904489495e+01
   1.4680704874007661e+01
   1.5172720819411307e+01
   1.5528417923923669e+01
   1.6086059055784258e+01
   1.6113101047997056e+01
   1.6425866701159752e+01
   1.6821484855035806e+01
   1.7338398088328482e+01
   1.7824560315393192e+01
   1.8163608948313723e+01
   1.8306002599339752e+01
   1.8989351514461468e+01
   1.9366625441697995e+01
   2.0246960622111402e+01
   2.0346709207553374e+01
   2.1248653753370782e+01
   2.1271299589916516e+01
   2.1489673186889572e+01
   2.1801284062374851e+01
   2.1868556279240959e+01
   2.2083669667464232e+01
   2.2090343908265222e+01
   2.3540003382109663e+01
   2.3888695261654913e+01
   2.4362670420348181e+01
   2.4540489109278145e+01
   2.5298305385708741e+01
   2.7101419550570125e+01
   2.8195454072878519e+01
   2.8250824747001687e+01
   2.8642381205713196e+01
   3.0278355660978303e+01
   3.2085603171635796e+01
   3.2586933129826136e+01
   3.5567855017074486e+01
   3.8910692250054780e+01
   3.4623225408092768e+00
   3.9222259558932575e+00
   4.5266445826733994e+00
   5.5859052353820626e+00
   6.5410392821676577e+00
   7.6197706280817137e+00
   7.7877820959367217e+00
   8.0589326194142537e+00
   8.2839479433761856e+00
   8.6788349535415161e+00
   8.9698576873476501e+00
   9.1082386234834924e+00
   9.6867994397182553e+00
   9.8551636644445271e+00
   1.1457726910575127e+01
   1.2072664655639361e+01
   1.2411746231097943e+01
   1.3071813712037692e+01
   1.3249680528632325e+01
   1.3985873909576942e+01
   1.4074820419430530e+01
   1.4340917529110000e+01
   1.4688871472289115e+01
   1.5578386609654093e+01
   1.5845039206049030e+01
   1.5880832110175863e+01
   1.6401147144191842e+01
   1.7734687119762789e+01
   1.7979217701957243e+01
   1.8186816212531344e+01
   1.8399043410038583e+01
   1.8973247800938392e+01
   1.9247249345011376e+01
   1.9260299661288826e+01
   2.0594106675937599e+01
   2.0779428830227882e+01
   2.0977878469572083e+01
   2.1332214217283934e+01
   2.1660771262843522e+01
   2.1827799844881167e+01
   2.3007925546684909e+01
   2.3147222309190514e+01
   2.4429581933969057e+01
   2.4575010892125327e+01
   2.4880944077147184e+01
   2.5803442302735373e+01
   2.7175574027164785e+01
   2.7632178871852414e+01
   2.7770406228002749e+01
   3.0200426471503107e+01
   3.0383567877146515e+01
   3.2450978803044521e+01
   3.3760378802633021e+01
   3.5605241932468893e+01
   3.7998624970611040e+01
   2.7402541183682354e+00
   4.3253066312488802e+00
   4.7386075097395475e+00
   5.9256360516755580e+00
   7.5010718475245746e+00
   7.7448823486748619e+00
   7.9279431819738484e+00
   8.0877750474808483e+00
   9.0162467736804093e+00
   9.2865145049626765e+00
   9.3067246900076412e+00
   9.7076361745017383e+00
   1.0000324630956117e+01
   1.0291997098309665e+01
   1.1663027036578995e+01
   1.2119759180055318e+01
   1.2481776549492521e+01
   1.3238066231671930e+01
   1.3245079917065514e+01
   1.3446895972204231e+01
   1.4154612137378191e+01
   1.4502026499125963e+01
   1.4774895694780879e+01
   1.5018252425955993e+01
   1.5631232947687161e+01
   1.5739696079702881e+01
   1.6261829555405320e+01
   1.6326176244747472e+01
   1.7510016112742797e+01
   1.8165217528382744e+01
   1.8314113394455525e+01
   1.8929111340802418e+01
   1.8983659906693699e+01
   1.9204809930669079e+01
   1.9698218546290402e+01
   2.0383982739647145e+01
   2.0793862950534603e+01
   2.1025447049159496e+01
   2.1301540160130731e+01
   2.1712929743159620e+01
   2.2561243953746075e+01
   2.3896734045489058e+01
   2.4022056028709564e+01
   2.5466995533058913e+01
   2.5952486988860802e+01
   2.6014439326160527e+01
   2.6996790885939706e+01
   2.7277279639456349e+01
   2.7558645579200491e+01
   2.9791725682669114e+01
   3.0413135322516599e+01
   3.3392307690425220e+01
   3.4039684597146483e+01
   3.8320005118289195e+01
   4.4040219063487591e+01
   2.6274938013982179e+00
   5.7137305612842324e+00
   7.2038388063861003e+00
   7.7354610759768274e+00
   7.8444242678968585e+00
   7.9716698291583468e+00
   8.5686718914000704e+00
   8.7760691577598831e+00
   9.3664126076730589e+00
   1.0161840461694721e+01
   1.1884750502024142e+01
   1.2416905849719495e+01
   1.2449630946475896e+01
   1.2908967218806504e+01
   1.3557393509529987e+01
   1.3745909186728815e+01
   1.4232212008307451e+01
   1.4449258453361603e+01
   1.4631002122285460e+01
   1.4857351331607635e+01
   1.5124977378255924e+01
   1.5392532877016071e+01
   1.6737114682397319e+01
   1.7004303457847080e+01
   1.7120158549836766e+01
   1.7504529078833912e+01
   1.7617280383896581e+01
   1.8446847418686179e+01
   1.8922774776969490e+01
   1.9198650028820598e+01
   1.9474254261748555e+01
   2.0179529008346215e+01
   2.0731055349889033e+01
   2.1022495362755677e+01
   2.1179557311154948e+01
   2.1563642506332183e+01
   2.2706941164901895e+01
   2.3561156476970883e+01
   2.3876563534071565e+01
   2.5332179059848016e+01
   2.5596329283076038e+01
   2.6389944615796814e+01
   2.6551105289566358e+01
   2.7739438883400442e+01
   2.8031743038557945e+01
   2.9316087692370846e+01
   2.9951991829470064e+01
   3.0670899098616228e+01
   3.2968353514554700e+01
   3.7824191223632745e+01
   3.9431038087422536e+01
   4.9450345059953786e+00
   7.4608498386220354e+00
   7.6028695389565701e+00
   7.7447004092045564e+00
   7.8917429956271858e+00
   8.4799241336831930e+00
   8.9459984035538760e+00
   9.9275119710520183e+00
   1.0573390035526970e+01
   1.1809101696351476e+01
   1.2700175389153451e+01
   1.3631480826654016e+01
   1.3693403864610060e+01
   1.3978978314988446e+01
   1.4111453043111293e+01
   1.4294334588647157e+01
   1.4456228821179215e+01
   1.5378368229059252e+01
   1.5503079846895828e+01
   1.6203493622614324e+01
   1.6638621589578740e+01
   1.7317480860936470e+01
   1.7589676915901649e+01
   1.7724107658679930e+01
   1.7812601063319381e+01
   1.8257609681110036e+01
   1.9487070758386107e+01
   2.0105049853027186e+01
   2.0515490516928960e+01
   2.0805243630822577e+01
   2.0933192610705319e+01
   2.1214015553325357e+01
   2.2027139584600484e+01
   2.2170549301927064e+01
   2.2955791890519507e+01
   2.3365382034260751e+01
   2.4860575090036605e+01
   2.5368471311825019e+01
   2.5488474607703111e+01
   2.5648466131006664e+01
   2.7779148152321820e+01
   2.8357831766089671e+01
   2.8456716694504163e+01
   2.9130372557564602e+01
   3.1370187400340541e+01
   3.2751591687133363e+01
   3.6931064451124172e+01
   3.7302517159302326e+01
   7.4092934062885947e+00
   7.5901523321434379e+00
   7.8235199956944443e+00
   7.8727356108970517e+00
   1.0323675139245783e+01
   1.2476950746878940e+01
   1.3194353277927853e+01
   1.3204101626695559e+01
   1.3656981568895885e+01
   1.3888186444358462e+01
   1.4208554432996944e+01
   1.4498931436891439e+01
   1.5178569388462433e+01
   1.5332689089730895e+01
   1.5939839338382138e+01
   1.6216621167851212e+01
   1.7022068401105717e+01
   1.7187534227517794e+01
   1.7944280981525779e+01
   1.8410701252840440e+01
   1.9224190647556313e+01
   1.9427772834414316e+01
   1.9651113747114710e+01
   1.9974703189996678e+01
   2.0778419824425995e+01
   2.1372742777355779e+01
   2.1842121376505485e+01
   2.1917628012961661e+01
   2.3086398527810967e+01
   2.3109722404957044e+01
   2.3578456947910539e+01
   2.4292213461102214e+01
   2.6115636775780285e+01
   2.7288680275458841e+01
   2.7935907626749657e+01
   2.8491091656190015e+01
   2.9522617067433085e+01
   3.0572444300400374e+01
   3.1759180089905751e+01
   3.2546023677110213e+01
   3.5129877056521671e+01
   3.7388477584783814e+01
   7.3533832010664959e+00
   7.5449773745174920e+00
   7.8265694921672360e+00
   1.2275184117543713e+01
   1.2873146640911187e+01
   1.3272981876943721e+01
   1.3973345984720076e+01
   1.4304775508691506e+01
   1.5082461044290870e+01
   1.5592623707170793e+01
   1.6068328222744714e+01
   1.6124325540153773e+01
   1.6929910618929675e+01
   1.7000879874511980e+01
   1.7369733380753214e+01
   1.8105876504447536e+01
   1.8419260991570415e+01
   1.8953624076198643e+01
   2.0130919347350428e+01
   2.0326595395050745e+01
   2.1408766015075361e+01
   2.1469183477960431e+01
   2.1835822019014827e+01
   2.1977590941380466e+01
   2.2645529663214365e+01
   2.2852156479148675e+01
   2.3640037026696355e+01
   2.4411661612540158e+01
   2.5293883141320421e+01
   2.6042065623585568e+01
   2.6061698652927326e+01
   2.7472483149714954e+01
   2.7744078992507898e+01
   2.8544349622448671e+01
   2.9924290487430870e+01
   3.2896784553895884e+01
   3.3197660487454499e+01
   3.4041165419293520e+01
   3.7015174785669984e+01
   7.6571115643496173e+00
   1.2157769779703637e+01
   1.3708868067487485e+01
   1.3804452577369823e+01
   1.5282287967568879e+01
   1.5354603337337181e+01
   1.5784623213910173e+01
   1.6059486317463403e+01
   1.7465264641232803e+01
   1.7965947528716082e+01
   1.8481476129374350e+01
   1.8736746977191821e+01
   1.9454192911288381e+01
   2.0688827892987813e+01
   2.1029425804757409e+01
   2.2019525134966194e+01
   2.2080912313951778e+01
   2.2231225031057683e+01
   2.2895876692852799e+01
   2.3584770676662988e+01
   2.4192647344884815e+01
   2.4495339669834138e+01
   2.6108515852708202e+01
   2.6557813259232663e+01
   2.7015557171899506e+01
   2.8034253727263469e+01
   2.8699318495755442e+01
   3.0494157409361680e+01
   3.1587476715092237e+01
   3.3844133166035270e+01
   3.4430954861489532e+01
   3.6723076427415670e+01
   7.6563603612055555e+00
   1.3625249892237154e+01
   1.5314255281447391e+01
   1.5707206529092939e+01
   1.6027178572275830e+01
   1.7258837153283871e+01
   1.7469303852986943e+01
   1.7834754972323214e+01
   2.0355773006129091e+01
   2.0454299710151133e+01
   2.1734392619141484e+01
   2.2019509012215398e+01
   2.2061887948878855e+01
   2.2323243658579607e+01
   2.2372882378019344e+01
   2.4069201033921860e+01
   2.4349277461660929e+01
   2.5570526794575713e+01
   2.5752835590450442e+01
   2.7278978610929144e+01
   2.7329112732742207e+01
   2.9132374202672512e+01
   2.9551045692682038e+01
   3.0022796370651374e+01
   3.1400929902809033e+01
   3.4333832177909194e+01
   3.5941522986496174e+01
   3.6067152493758776e+01
   1.3618419682327442e+01
   1.5660785002042907e+01
   1.6007486893622900e+01
   1.7211646452298243e+01
   2.0423984593174417e+01
   2.1536750431446816e+01
   2.1925320397275225e+01
   2.2294162455352588e+01
   2.2294469872118906e+01
   2.3938513997942636e+01
   2.4152572747039773e+01
   2.4937666779466564e+01
   2.5905233676974731e+01
   2.6569711639952065e+01
   2.7809396379223944e+01
   2.8067827507106795e+01
   2.9750389180985128e+01
   3.1374962729633438e+01
   3.2033599773500406e+01
   3.2697617996231806e+01
   3.6326026086635039e+01
   3.6642753133238401e+01
   1.5660028736426446e+01
   1.5998399094062698e+01
   2.0336949700069809e+01
   2.1915041430748015e+01
   2.2146230148470522e+01
   2.2281255178383372e+01
   2.3515283868931153e+01
   2.5206645283794579e+01
   2.6227770141272973e+01
   2.6864297574967953e+01
   2.7241501011655082e+01
   2.8103391029203237e+01
   2.8825718464758701e+01
   3.0782877047732566e+01
   3.1422291695723466e+01
   3.3296542127561267e+01
   3.3327859029731734e+01
   3.4209889220869492e+01
   1.5999164407400693e+01
   2.1898539527515680e+01
   2.2248556741570873e+01
   2.3355774090811973e+01
   2.6282037300637811e+01
   2.7538941661820054e+01
   2.8336856266444268e+01
   2.8343379093908094e+01
   3.0783965968518373e+01
   3.0997798063236061e+01
   3.1430371857556295e+01
   3.3455517795606475e+01
   3.4252896722372810e+01
   1.5993082159916304e+01
   2.1854284811632628e+01
   2.5754190490684802e+01
   2.7816747881590032e+01
   2.8324047327671742e+01
   2.8342360471508851e+01
   3.0148354516983392e+01
   3.1428877420702502e+01
   3.1649899896127497e+01
   3.1991440640848808e+01
   3.3518901733853411e+01
   2.1854284811629189e+01
   2.7816747881619790e+01
   2.8324047327649485e+01
   3.0148354516927764e+01
   3.1649899896241443e+01
   3.1991440640896908e+01
   3.3518901734222396e+01
   2.7816747881633717e+01
   3.0148354516963423e+01
   3.1649899896249707e+01
   3.1991440640865338e+01
   3.3518901734135511e+01
   3.1649899896271322e+01
   3.1991440640825822e+01
   3.3518901734030443e+01
   3.1991440640944386e+01
   3.3518901733974495e+01
   3.3518901734044590e+01
   3.3518901734031374e+01


==> anc/srcDataForFigures/Fig2/fig2a_12_entSpecCV7_learned_x.txt <==
  -5.4000000000000000e+01
  -5.3000000000000000e+01
  -5.2000000000000000e+01
  -5.2000000000000000e+01
  -5.1000000000000000e+01
  -5.1000000000000000e+01
  -5.1000000000000000e+01
  -5.0000000000000000e+01
  -5.0000000000000000e+01
  -5.0000000000000000e+01
  -5.0000000000000000e+01
  -5.0000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.9000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.8000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.7000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.6000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.5000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.4000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.3000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.2000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.1000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -4.0000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.9000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.8000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.7000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.6000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.5000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.4000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.3000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.2000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.1000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -3.0000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.9000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.8000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.7000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.6000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.5000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.4000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.3000000000000000e+01
  -2.2000000000000000e+01
  -2.2000000000000000e+01
  -2.2000000000000000e+01
  -2.2000000000000000e+01
  -2.2000000000000000e+01
  -2.1000000000000000e+01
  -2.1000000000000000e+01
  -2.1000000000000000e+01
  -2.0000000000000000e+01
  -2.0000000000000000e+01
  -1.9000000000000000e+01
  -1.8000000000000000e+01


==> anc/srcDataForFigures/Fig2/fig2a_12_entSpecCV7_learned_y.txt <==
   2.0688421754190010e+01
   2.0688421757745804e+01
   2.0688421753645059e+01
   2.1617710248160549e+01
   1.7947997072570434e+01
   2.0688421746780545e+01
   2.1617710261747749e+01
   1.7947997072777873e+01
   1.8557418786084853e+01
   1.9303588185596780e+01
   2.0688421747753683e+01
   2.1617710246634498e+01
   1.5481729013440434e+01
   1.6200481808856185e+01
   1.7947997072410448e+01
   1.8557418784177401e+01
   1.9303588188245673e+01
   2.0688421745386822e+01
   2.1617710247729423e+01
   1.2750593609696219e+01
   1.5481729012253821e+01
   1.6200481808524533e+01
   1.7307162955587589e+01
   1.7947997071978840e+01
   1.8185398924021662e+01
   1.8557418785655109e+01
   1.9303588185810558e+01
   2.0688421750234923e+01
   2.0886612269659864e+01
   2.1617710250244489e+01
   1.2824702748209848e+01
   1.3534054118962022e+01
   1.5592921492354373e+01
   1.6520784738936648e+01
   1.7288791167095233e+01
   1.7519235976957468e+01
   1.8060453500408936e+01
   1.8377820015406520e+01
   1.8633784404222119e+01
   1.9593216247404609e+01
   2.0410964617204748e+01
   2.0752098127246459e+01
   2.1552238237888414e+01
   1.0839213593095014e+01
   1.2712976881067501e+01
   1.2814615923264579e+01
   1.3538135939325693e+01
   1.4902481641328803e+01
   1.4924246213514351e+01
   1.5641122823420522e+01
   1.6748281186411518e+01
   1.6931371290460589e+01
   1.7503081997417450e+01
   1.7594977878145414e+01
   1.8197448519874897e+01
   1.8367404804157744e+01
   1.8920578949407769e+01
   1.9997387660453661e+01
   2.0460344513416423e+01
   2.0630108889769136e+01
   2.7389592279002564e+01
   9.6245855587781399e+00
   1.0900922343780820e+01
   1.2379631494691269e+01
   1.2688156144640466e+01
   1.2842996090125492e+01
   1.3350584276449826e+01
   1.3540604765479598e+01
   1.4296309405409579e+01
   1.4893878424318713e+01
   1.4938961797202957e+01
   1.5640431457116311e+01
   1.6377693832814707e+01
   1.6747911586364818e+01
   1.7027082290315992e+01
   1.7621793872040712e+01
   1.7923909603098615e+01
   1.8325120594917301e+01
   1.8370225660893222e+01
   1.9090744986289028e+01
   2.0567111237858306e+01
   2.2905081527430923e+01
   2.5891029977097290e+01
   7.9192439106223684e+00
   9.6423205313928708e+00
   1.0379282153998510e+01
   1.0648662432239670e+01
   1.0907155058993681e+01
   1.2128502291022562e+01
   1.2494449864205009e+01
   1.2883146823846401e+01
   1.2885887748646454e+01
   1.3090150772711818e+01
   1.3566903200597253e+01
   1.3721070502836193e+01
   1.4904378612563898e+01
   1.4983510059915686e+01
   1.5147842720244380e+01
   1.5700720649244742e+01
   1.6136051299037060e+01
   1.6816165921635328e+01
   1.6846502100163285e+01
   1.7435142185400831e+01
   1.7690745880243242e+01
   1.7941087806842159e+01
   1.8559794209971557e+01
   1.9143644903039661e+01
   2.0185194944832372e+01
   2.0322243644501320e+01
   2.2379271062825801e+01
   2.3066726513743554e+01
   7.9164023752561619e+00
   9.7891843126103613e+00
   1.0192703167483650e+01
   1.0240502886860138e+01
   1.0808000832820296e+01
   1.1159582388546417e+01
   1.1199347136495160e+01
   1.1935606707050825e+01
   1.2393762567994058e+01
   1.2667996855234865e+01
   1.2744342395683780e+01
   1.2940623430812668e+01
   1.3099890998227611e+01
   1.3491162681555053e+01
   1.3654135779519105e+01
   1.3734922416190773e+01
   1.4339662373323282e+01
   1.5228952379282742e+01
   1.5270111271501593e+01
   1.5424764240511196e+01
   1.6284022576460242e+01
   1.6349490963124254e+01
   1.6678642903755794e+01
   1.6902014767244765e+01
   1.7846626167427281e+01
   1.8514296997413087e+01
   1.8696770817791894e+01
   1.9394233773518827e+01
   1.9451834395583312e+01
   2.0849449743133214e+01
   2.1264406456770161e+01
   2.2573919122195079e+01
   7.2688530000193943e+00
   7.8587389242891739e+00
   8.0706042993893998e+00
   9.3307239662559756e+00
   1.0054016311853058e+01
   1.0224988903037419e+01
   1.0394497591883960e+01
   1.0530548722157665e+01
   1.0748212339036302e+01
   1.1233976295723409e+01
   1.1381160742021974e+01
   1.1515465690120141e+01
   1.2126166723435611e+01
   1.2670576313231869e+01
   1.2734535579837893e+01
   1.2799798821603193e+01
   1.3030277987355481e+01
   1.3099893349380443e+01
   1.3486194323114880e+01
   1.3604607960558756e+01
   1.3898412090431160e+01
   1.4331454617562006e+01
   1.4427788471077557e+01
   1.5261307467443972e+01
   1.5272857233469136e+01
   1.5869523587473338e+01
   1.6008656271610487e+01
   1.6696375035471053e+01
   1.6755252418556573e+01
   1.7233934676468106e+01
   1.7416887350380598e+01
   1.8279827104362084e+01
   1.8626721093318068e+01
   1.9503506587973060e+01
   1.9524768194944581e+01
   2.0706818398527535e+01
   2.1068672722869064e+01
   2.2262186681959530e+01
   2.6226805963555190e+01
   7.3334669807086863e+00
   7.8054416606715220e+00
   8.0580864462887156e+00
   8.1274962132464363e+00
   9.5290221097777152e+00
   9.6641316746259882e+00
   1.0093891956427971e+01
   1.0268057340392923e+01
   1.0333034392420132e+01
   1.0609374169091755e+01
   1.0736946978500574e+01
   1.1199793975687115e+01
   1.1263753616803861e+01
   1.1733346811834325e+01
   1.1904112964571540e+01
   1.2008120851874775e+01
   1.2639714790581724e+01
   1.2762155891200916e+01
   1.3097362246355745e+01
   1.3306454021983543e+01
   1.3483043544275551e+01
   1.3547093084819613e+01
   1.3642692135245575e+01
   1.3923257075252824e+01
   1.4067009935893331e+01
   1.4632104288603488e+01
   1.5107245300411682e+01
   1.5197031966225008e+01
   1.5283313615955237e+01
   1.5965147450306796e+01
   1.6021456524136642e+01
   1.6262950151038613e+01
   1.6931383637532029e+01
   1.7106773848775916e+01
   1.7375301430570328e+01
   1.8339374018417793e+01
   1.8664472133655629e+01
   1.9893444756652631e+01
   2.1461520765365332e+01
   2.1528497245784248e+01
   2.2090151105944983e+01
   2.2317988746474708e+01
   5.0934612153759113e+00
   7.4927231004581891e+00
   7.5900566023852925e+00
   8.0403938349835684e+00
   8.0825339076980356e+00
   8.7467052421074740e+00
   9.0225869653489816e+00
   9.5672486251477249e+00
   9.6065462343549708e+00
   1.0032269208177116e+01
   1.0088590101610192e+01
   1.0164128538936273e+01
   1.0536957501740345e+01
   1.0638451443607671e+01
   1.0708416971756733e+01
   1.1052481877154893e+01
   1.1306748001042770e+01
   1.1419190535085743e+01
   1.1436649162766090e+01
   1.2261553272391982e+01
   1.2268327851444184e+01
   1.2552495064977169e+01
   1.2666937737138007e+01
   1.3212100167937468e+01
   1.3309286239189174e+01
   1.3371305054161134e+01
   1.3636870961803927e+01
   1.3867122073164881e+01
   1.4011706094300491e+01
   1.4067978051754439e+01
   1.4359016910531366e+01
   1.4642728999432908e+01
   1.5221743613063039e+01
   1.5482173898132219e+01
   1.5647247998768481e+01
   1.5708371566336908e+01
   1.5996284396845887e+01
   1.6171667398819821e+01
   1.6811014992679862e+01
   1.7168861593237814e+01
   1.7253251390248828e+01
   1.7656880028878497e+01
   1.8074498053509796e+01
   1.8233631389708457e+01
   1.9901760687815280e+01
   2.0679313123761951e+01
   2.1812897760389763e+01
   2.2733433317989409e+01
   2.6638647965394533e+00
   5.8689371256887162e+00
   6.9990608459083621e+00
   7.5841658220864874e+00
   7.7878364275553986e+00
   8.2820945035808347e+00
   8.5482788141892279e+00
   8.7560317860181875e+00
   9.3467751695646744e+00
   9.5964622468823944e+00
   9.7121730434957243e+00
   9.7664734694641826e+00
   9.9664661025027392e+00
   1.0224741141207421e+01
   1.0547273008909361e+01
   1.0598694856127903e+01
   1.0768685407090484e+01
   1.0966279859897806e+01
   1.1471699260761040e+01
   1.1619263391475164e+01
   1.1651602350309499e+01
   1.1921732669272426e+01
   1.2242206987556122e+01
   1.2437802846265704e+01
   1.2448445950398975e+01
   1.2532084496354093e+01
   1.2903205887349527e+01
   1.3090150298202861e+01
   1.3382885361673734e+01
   1.3472936030979826e+01
   1.3929977537827753e+01
   1.3983380701994935e+01
   1.4369954905857412e+01
   1.4437074596824443e+01
   1.4550209956145832e+01
   1.4799250342509009e+01
   1.5347944322183675e+01
   1.5421917939559782e+01
   1.5735698903900444e+01
   1.6112251764522256e+01
   1.6150546371733100e+01
   1.6524365155004489e+01
   1.6953418895859411e+01
   1.7129822958757494e+01
   1.7990113089933562e+01
   1.8225667552076231e+01
   1.8430109346794442e+01
   1.9197588311948600e+01
   2.0288213871334492e+01
   2.0660223171288219e+01
   2.2033533047605566e+01
   2.7639023169757970e+00
   4.3822342858180283e+00
   4.5566232683720145e+00
   6.0552676840076671e+00
   6.8577694071176047e+00
   7.6969165524506256e+00
   8.3546293589997322e+00
   8.5125087173432163e+00
   9.0550424435236216e+00
   9.1872292214820153e+00
   9.3764666411991602e+00
   9.5127111410307119e+00
   9.5514381177064820e+00
   9.8914324859265097e+00
   1.0020249968106070e+01
   1.0172410571162054e+01
   1.0263600946126104e+01
   1.0513395480594564e+01
   1.0948960451940660e+01
   1.0983097253772559e+01
   1.1133092444070421e+01
   1.1323840994570443e+01
   1.1684202095097232e+01
   1.1754592884767288e+01
   1.2113852606158169e+01
   1.2266833698955347e+01
   1.2399421859945377e+01
   1.2409154339909890e+01
   1.2630840978744290e+01
   1.2668704634518633e+01
   1.2995438023594746e+01
   1.3189214083607045e+01
   1.3457855297950971e+01
   1.3584462433363585e+01
   1.3605197962458638e+01
   1.3855416225165269e+01
   1.4011619385202160e+01
   1.4560445955101935e+01
   1.4594568641768921e+01
   1.4848573424681089e+01
   1.5091111953399039e+01
   1.5334142793811429e+01
   1.5908026035110840e+01
   1.5998401480896645e+01
   1.6214531396569463e+01
   1.6895449766343418e+01
   1.7513039247789983e+01
   1.8184481390459265e+01
   1.8513837087909700e+01
   1.8609938860724121e+01
   1.9269066902801232e+01
   2.0233181050403303e+01
   2.0465515753635348e+01
   2.1710625780837717e+01
   2.3881240461448332e+01
   3.4433378433315758e+00
   3.9175613963109410e+00
   4.5206963022436959e+00
   5.4374772152010484e+00
   6.6754719444247588e+00
   7.1093598526997459e+00
   7.8572527484294641e+00
   8.1178428025455123e+00
   8.2666318800347298e+00
   8.9063855934300200e+00
   9.4035443721132417e+00
   9.5349784511612370e+00
   9.5779507277477016e+00
   1.0063518260282644e+01
   1.0310546516318359e+01
   1.0414243355862471e+01
   1.0568274955354246e+01
   1.0936054209669200e+01
   1.0980707388571052e+01
   1.1030325967649391e+01
   1.1251882575559451e+01
   1.1593628563158488e+01
   1.1847356616363333e+01
   1.2048885933641817e+01
   1.2083153230791577e+01
   1.2094427422262140e+01
   1.2155955747206722e+01
   1.2633589312351637e+01
   1.2734089257137780e+01
   1.2988182698908274e+01
   1.3049609870031484e+01
   1.3182094301684478e+01
   1.3295032892670591e+01
   1.3384839319584657e+01
   1.3523881448073203e+01
   1.3920868234320071e+01
   1.4705361710977700e+01
   1.4719871602041138e+01
   1.4816331450393228e+01
   1.5009754697348205e+01
   1.5318142723044248e+01
   1.5629649755216590e+01
   1.5678838969297063e+01
   1.5808605841982304e+01
   1.5995264276600539e+01
   1.7014316403478656e+01
   1.7232530852165244e+01
   1.7849456653592089e+01
   1.8064865768508287e+01
   1.8519701485946854e+01
   1.8752454074705426e+01
   1.9525058862725221e+01
   2.0068523905506851e+01
   2.1906451178936756e+01
   2.3426252931979690e+01
   2.8772791355507112e+00
   3.4197389681772554e+00
   3.6735318289812624e+00
   4.6315687549974331e+00
   5.5915648310295145e+00
   6.2110076689217095e+00
   7.1570314757051197e+00
   7.1751161402852075e+00
   7.9721769866555503e+00
   8.5443927757754974e+00
   8.9825664967171353e+00
   9.0422735618418209e+00
   9.0483021551303136e+00
   9.2311977169284170e+00
   9.2314291448817229e+00
   1.0099724655839827e+01
   1.0145928352496700e+01
   1.0298759348323603e+01
   1.0481763824674825e+01
   1.0677613692467443e+01
   1.0880106414663860e+01
   1.1063151878312556e+01
   1.1275519854569483e+01
   1.1567363928802205e+01
   1.1806699037702588e+01
   1.2042919825149626e+01
   1.2048038219844617e+01
   1.2206457441144641e+01
   1.2440926550839867e+01
   1.2450617541160289e+01
   1.2571445292702899e+01
   1.2630940082707244e+01
   1.2753219273402028e+01
   1.2931615107573963e+01
   1.3037072559582358e+01
   1.3270884225245744e+01
   1.3282371247350230e+01
   1.3305813715391103e+01
   1.3456801229924173e+01
   1.4487024350010152e+01
   1.4818653606722116e+01
   1.5164379919353635e+01
   1.5186565719959709e+01
   1.5246892693442849e+01
   1.5405371543582346e+01
   1.6026740368191660e+01
   1.6038234297992531e+01
   1.6968273633665575e+01
   1.7112380343993248e+01
   1.7269419298592553e+01
   1.7364008799789111e+01
   1.7385433900830382e+01
   1.7958761625163099e+01
   1.8036479404833550e+01
   1.8598207202807330e+01
   1.9150134728699133e+01
   1.9383899583765057e+01
   2.1850989286290876e+01
   3.4433378433044233e+00
   3.9175613962433102e+00
   4.5206963022946764e+00
   5.4374772152866457e+00
   6.6754719444273212e+00
   7.1093598527517639e+00
   7.8572527483849912e+00
   8.1178428024511060e+00
   8.2666318800418921e+00
   8.9063855935473608e+00
   9.4035443720429175e+00
   9.5349784511868858e+00
   9.5779507277045841e+00
   1.0063518260150879e+01
   1.0310546516284418e+01
   1.0414243355893804e+01
   1.0568274955377108e+01
   1.0936054209667128e+01
   1.0980707388485184e+01
   1.1030325967667741e+01
   1.1251882575438390e+01
   1.1593628563288449e+01
   1.1847356616221347e+01
   1.2048885933778806e+01
   1.2083153230904227e+01
   1.2094427422339097e+01
   1.2155955747377220e+01
   1.2633589312408013e+01
   1.2734089257085360e+01
   1.2988182698709046e+01
   1.3049609869891924e+01
   1.3182094301846842e+01
   1.3295032892663006e+01
   1.3384839319653610e+01
   1.3523881448226289e+01
   1.3920868234253582e+01
   1.4705361710532607e+01
   1.4719871601947478e+01
   1.4816331449732422e+01
   1.5009754696869726e+01
   1.5318142724332549e+01
   1.5629649754522010e+01
   1.5678838968373300e+01
   1.5808605842013078e+01
   1.5995264276783018e+01
   1.7014316404685683e+01
   1.7232530852714945e+01
   1.7849456653040150e+01
   1.8064865768996118e+01
   1.8519701481402020e+01
   1.8752454075601044e+01
   1.9525058861865713e+01
   2.0068523896927520e+01
   2.1906451151774071e+01
   2.3426252949376870e+01
   2.7639023169560031e+00
   4.3822342858517338e+00
   4.5566232684593482e+00
   6.0552676840114668e+00
   6.8577694071107391e+00
   7.6969165524410164e+00
   8.3546293589794445e+00
   8.5125087173558711e+00
   9.0550424435441439e+00
   9.1872292214939364e+00
   9.3764666411000768e+00
   9.5127111412941616e+00
   9.5514381178538397e+00
   9.8914324859312046e+00
   1.0020249968182920e+01
   1.0172410571180391e+01
   1.0263600946208808e+01
   1.0513395480740140e+01
   1.0948960451798303e+01
   1.0983097253750641e+01
   1.1133092444039351e+01
   1.1323840994576932e+01
   1.1684202095156405e+01
   1.1754592884657457e+01
   1.2113852606241942e+01
   1.2266833698927465e+01
   1.2399421859906028e+01
   1.2409154339957798e+01
   1.2630840978967528e+01
   1.2668704634641003e+01
   1.2995438023678229e+01
   1.3189214083479094e+01
   1.3457855297963096e+01
   1.3584462432655034e+01
   1.3605197962701668e+01
   1.3855416225207120e+01
   1.4011619385232429e+01
   1.4560445954657938e+01
   1.4594568641999183e+01
   1.4848573424661259e+01
   1.5091111953431147e+01
   1.5334142792806258e+01
   1.5908026036417494e+01
   1.5998401479871221e+01
   1.6214531397092077e+01
   1.6895449765983351e+01
   1.7513039249240414e+01
   1.8184481393102409e+01
   1.8513837086936935e+01
   1.8609938863270678e+01
   1.9269066906317612e+01
   2.0233181054073476e+01
   2.0465515738278160e+01
   2.1710625840851542e+01
   2.3881240490642124e+01
   2.6638647964714215e+00
   5.8689371257219598e+00
   6.9990608458423678e+00
   7.5841658220579271e+00
   7.7878364276379504e+00
   8.2820945036117664e+00
   8.5482788141405788e+00
   8.7560317860393031e+00
   9.3467751695136023e+00
   9.5964622467965075e+00
   9.7121730433158078e+00
   9.7664734695138051e+00
   9.9664661023893153e+00
   1.0224741141117191e+01
   1.0547273008675329e+01
   1.0598694856208857e+01
   1.0768685407091809e+01
   1.0966279859707592e+01
   1.1471699260785011e+01
   1.1619263391573725e+01
   1.1651602350273722e+01
   1.1921732669153878e+01
   1.2242206987560193e+01
   1.2437802846254558e+01
   1.2448445950422581e+01
   1.2532084496213105e+01
   1.2903205887564370e+01
   1.3090150298308819e+01
   1.3382885361878424e+01
   1.3472936031045935e+01
   1.3929977537559969e+01
   1.3983380701568427e+01
   1.4369954905541778e+01
   1.4437074597007422e+01
   1.4550209955482407e+01
   1.4799250342008428e+01
   1.5347944323184459e+01
   1.5421917939975959e+01
   1.5735698904146885e+01
   1.6112251764598764e+01
   1.6150546371647305e+01
   1.6524365154096124e+01
   1.6953418897969492e+01
   1.7129822957921981e+01
   1.7990113091927380e+01
   1.8225667551061189e+01
   1.8430109347269084e+01
   1.9197588312866227e+01
   2.0288213873387498e+01
   2.0660223181475473e+01
   2.2033532929999705e+01
   5.0934612154054681e+00
   7.4927231003938255e+00
   7.5900566024051308e+00
   8.0403938350086932e+00
   8.0825339075778224e+00
   8.7467052421757270e+00
   9.0225869653990358e+00
   9.5672486251779674e+00
   9.6065462342566530e+00
   1.0032269208096942e+01
   1.0088590101680028e+01
   1.0164128538867741e+01
   1.0536957501735321e+01
   1.0638451443703653e+01
   1.0708416971768349e+01
   1.1052481877063212e+01
   1.1306748001020104e+01
   1.1419190535241325e+01
   1.1436649162508809e+01
   1.2261553272204340e+01
   1.2268327851575080e+01
   1.2552495064719931e+01
   1.2666937737415775e+01
   1.3212100167929554e+01
   1.3309286239433671e+01
   1.3371305053975020e+01
   1.3636870961512752e+01
   1.3867122073017990e+01
   1.4011706094201315e+01
   1.4067978051953554e+01
   1.4359016910535127e+01
   1.4642728999385868e+01
   1.5221743613367586e+01
   1.5482173898619726e+01
   1.5647247999803049e+01
   1.5708371566302471e+01
   1.5996284396997419e+01
   1.6171667398917045e+01
   1.6811014992423441e+01
   1.7168861592368977e+01
   1.7253251388938505e+01
   1.7656880026461376e+01
   1.8074498051389043e+01
   1.8233631383850810e+01
   1.9901760691045869e+01
   2.0679313112401996e+01
   2.1812897794106913e+01
   2.2733433347323409e+01
   7.3334669806504547e+00
   7.8054416607922734e+00
   8.0580864461900958e+00
   8.1274962132806987e+00
   9.5290221095332051e+00
   9.6641316746716122e+00
   1.0093891956480682e+01
   1.0268057340489442e+01
   1.0333034392466201e+01
   1.0609374169210227e+01
   1.0736946978562862e+01
   1.1199793975633385e+01
   1.1263753616793117e+01
   1.1733346811722972e+01
   1.1904112964743717e+01
   1.2008120852017019e+01
   1.2639714790925309e+01
   1.2762155891208415e+01
   1.3097362246468148e+01
   1.3306454022134366e+01
   1.3483043544605739e+01
   1.3547093084565930e+01
   1.3642692135125346e+01
   1.3923257074959775e+01
   1.4067009936150841e+01
   1.4632104288654356e+01
   1.5107245300137967e+01
   1.5197031966003330e+01
   1.5283313616181410e+01
   1.5965147450798529e+01
   1.6021456524910786e+01
   1.6262950150857790e+01
   1.6931383637815831e+01
   1.7106773848925545e+01
   1.7375301431219590e+01
   1.8339374030260505e+01
   1.8664472142201816e+01
   1.9893444758571427e+01
   2.1461520820606097e+01
   2.1528497227781532e+01
   2.2090151122077717e+01
   2.2317988762719867e+01
   7.2688530000688809e+00
   7.8587389242249088e+00
   8.0706042993852822e+00
   9.3307239662187627e+00
   1.0054016311805778e+01
   1.0224988903166485e+01
   1.0394497591961921e+01
   1.0530548722343781e+01
   1.0748212339001247e+01
   1.1233976295807269e+01
   1.1381160742115194e+01
   1.1515465690166533e+01
   1.2126166723320152e+01
   1.2670576313393482e+01
   1.2734535579754576e+01
   1.2799798821836108e+01
   1.3030277987350171e+01
   1.3099893349735625e+01
   1.3486194323014692e+01
   1.3604607960602060e+01
   1.3898412090263578e+01
   1.4331454617775339e+01
   1.4427788471039827e+01
   1.5261307467439064e+01
   1.5272857234595879e+01
   1.5869523587554845e+01
   1.6008656272495045e+01
   1.6696375035397310e+01
   1.6755252419312153e+01
   1.7233934677356331e+01
   1.7416887351041577e+01
   1.8279827096573484e+01
   1.8626721093876750e+01
   1.9503506560530212e+01
   1.9524768190832543e+01
   2.0706818391921413e+01
   2.1068672678177531e+01
   2.2262186560867821e+01
   2.6226806037959324e+01
   7.9164023753172597e+00
   9.7891843126292368e+00
   1.0192703167482659e+01
   1.0240502886856625e+01
   1.0808000832915971e+01
   1.1159582388631678e+01
   1.1199347136500760e+01
   1.1935606706963414e+01
   1.2393762567979087e+01
   1.2667996855224770e+01
   1.2744342395480169e+01
   1.2940623431135370e+01
   1.3099890998340772e+01
   1.3491162681388362e+01
   1.3654135779616389e+01
   1.3734922416230480e+01
   1.4339662373605021e+01
   1.5228952379278196e+01
   1.5270111271714246e+01
   1.5424764240661778e+01
   1.6284022575626462e+01
   1.6349490962232867e+01
   1.6678642901401133e+01
   1.6902014767629705e+01
   1.7846626167169816e+01
   1.8514296997983465e+01
   1.8696770817797550e+01
   1.9394233775891585e+01
   1.9451834422811441e+01
   2.0849449833498021e+01
   2.1264406456500257e+01
   2.2573919205011414e+01
   7.9192439109401187e+00
   9.6423205314866127e+00
   1.0379282153975689e+01
   1.0648662432058936e+01
   1.0907155059053018e+01
   1.2128502291019249e+01
   1.2494449864042618e+01
   1.2883146824012133e+01
   1.2885887748773273e+01
   1.3090150772484595e+01
   1.3566903200729101e+01
   1.3721070503318284e+01
   1.4904378612527953e+01
   1.4983510060534925e+01
   1.5147842719833228e+01
   1.5700720649959361e+01
   1.6136051299332049e+01
   1.6816165920866567e+01
   1.6846502100239281e+01
   1.7435142188657931e+01
   1.7690745882307450e+01
   1.7941087809063212e+01
   1.8559794208582804e+01
   1.9143644904693954e+01
   2.0185194947706794e+01
   2.0322243561772886e+01
   2.2379270983876541e+01
   2.3066726497343804e+01
   9.6245855588287110e+00
   1.0900922343897061e+01
   1.2379631494525198e+01
   1.2688156144417887e+01
   1.2842996090197648e+01
   1.3350584277018122e+01
   1.3540604765974356e+01
   1.4296309406168303e+01
   1.4893878424581528e+01
   1.4938961797481969e+01
   1.5640431457184608e+01
   1.6377693832765242e+01
   1.6747911586509534e+01
   1.7027082291506087e+01
   1.7621793872734344e+01
   1.7923909601565985e+01
   1.8325120591748369e+01
   1.8370225666339831e+01
   1.9090744988166097e+01
   2.0567111312474932e+01
   2.2905081534447213e+01
   2.5891030155736768e+01
   1.0839213593131376e+01
   1.2712976880938438e+01
   1.2814615923288805e+01
   1.3538135939527649e+01
   1.4902481642247723e+01
   1.4924246213376954e+01
   1.5641122823408883e+01
   1.6748281185463988e+01
   1.6931371290380625e+01
   1.7503081997966671e+01
   1.7594977879115422e+01
   1.8197448516744181e+01
   1.8367404804921993e+01
   1.8920578953291404e+01
   1.9997387657141029e+01
   2.0460344514441662e+01
   2.0630108865379757e+01
   2.7389592256326555e+01
   1.2824702748182661e+01
   1.3534054119217549e+01
   1.5592921492894021e+01
   1.6520784739700453e+01
   1.7288791165895571e+01
   1.7519235977613913e+01
   1.8060453501498056e+01
   1.8377820014839877e+01
   1.8633784408938425e+01
   1.9593216243125280e+01
   2.0410964616823829e+01
   2.0752098148631813e+01
   2.1552238229219057e+01
   1.2750593610150599e+01
   1.5481729012298684e+01
   1.6200481809973610e+01
   1.7307162953321651e+01
   1.7947997073073577e+01
   1.8185398916827697e+01
   1.8557418786356465e+01
   1.9303588184632218e+01
   2.0688421739524870e+01
   2.0886612278501673e+01
   2.1617710254755409e+01
   1.5481729012116956e+01
   1.6200481809346428e+01
   1.7947997074144499e+01
   1.8557418785948155e+01
   1.9303588180967179e+01
   2.0688421746508837e+01
   2.1617710248063375e+01
   1.7947997074139682e+01
   1.8557418786795925e+01
   1.9303588186262473e+01
   2.0688421747164274e+01
   2.1617710234626660e+01
   1.7947997070576573e+01
   2.0688421749861742e+01
   2.1617710256290437e+01
   2.0688421745079971e+01
   2.1617710243700138e+01
   2.0688421743024239e+01
   2.0688421757944216e+01


==> anc/srcDataForFigures/Fig2/fig2c_14_entSpecCV7_PHPf_x.txt <==
  -7.3500000000000000e+01
  -7.2500000000000000e+01
  -7.1500000000000000e+01
  -7.1500000000000000e+01
  -7.0500000000000000e+01
  -7.0500000000000000e+01
  -7.0500000000000000e+01
  -6.9500000000000000e+01
  -6.9500000000000000e+01
  -6.9500000000000000e+01
  -6.9500000000000000e+01
  -6.9500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.8500000000000000e+01
  -2.8500000000000000e+01
  -2.8500000000000000e+01
  -2.8500000000000000e+01
  -2.8500000000000000e+01
  -2.7500000000000000e+01
  -2.7500000000000000e+01
  -2.7500000000000000e+01
  -2.6500000000000000e+01
  -2.6500000000000000e+01
  -2.5500000000000000e+01
  -2.4500000000000000e+01


==> anc/srcDataForFigures/Fig2/fig2c_14_entSpecCV7_PHPf_y.txt <==
   4.6577546484250917e+01
   4.6577578064003241e+01
   4.5066898527884682e+01
   4.6577613979239430e+01
   4.4186336885192759e+01
   4.5066903971063859e+01
   4.6577663259009526e+01
   4.3198881069943170e+01
   4.3695440216126030e+01
   4.4186270516763649e+01
   4.5066920975583841e+01
   4.6577702707709932e+01
   3.6563487845603575e+01
   4.1341421063952104e+01
   4.3198889834231665e+01
   4.3695467319772625e+01
   4.4186202429138028e+01
   4.5066943691759292e+01
   4.6577751092226229e+01
   3.1080899756531508e+01
   3.6563487750202803e+01
   3.9051610950101924e+01
   4.1341412795464585e+01
   4.1408303807780548e+01
   4.3198896464009152e+01
   4.3592413095514736e+01
   4.3695493890651591e+01
   4.4186133851781221e+01
   4.5066968562923428e+01
   4.6577785892200865e+01
   2.4873822014941187e+01
   3.1080899791624855e+01
   3.6346173196186093e+01
   3.6563487609501429e+01
   3.7855989023984456e+01
   3.9051612654668020e+01
   4.1341406178910681e+01
   4.1408301396344442e+01
   4.1928600797035962e+01
   4.3198904197215661e+01
   4.3592428697988588e+01
   4.3695519961891456e+01
   4.4186065113723444e+01
   4.5066992483986567e+01
   4.6577833246162903e+01
   2.4874844033907035e+01
   3.1093302622688238e+01
   3.1631795734225800e+01
   3.4191684403033030e+01
   3.6525356739647975e+01
   3.6735933233482477e+01
   3.7469160685050348e+01
   3.7979664445354096e+01
   3.9506100426761563e+01
   3.9807829458062791e+01
   4.0373184753859640e+01
   4.1382198044002813e+01
   4.1810852652572393e+01
   4.2662803458600159e+01
   4.3532268989114833e+01
   4.3657314839526386e+01
   4.4046100398058506e+01
   4.4481181341186755e+01
   4.6453530822326925e+01
   4.6558249472160448e+01
   2.4138413964151752e+01
   2.4874716426446632e+01
   3.0130745105864424e+01
   3.1096946834290112e+01
   3.1546486707502037e+01
   3.1683561886923830e+01
   3.4186247232867572e+01
   3.5788467701040858e+01
   3.5931275993512507e+01
   3.6534493163564072e+01
   3.6753061808695115e+01
   3.6788466229493558e+01
   3.7625349302110060e+01
   3.8014827434327344e+01
   3.9607400440018843e+01
   3.9807986498683363e+01
   3.9853179543273193e+01
   4.0944087459532852e+01
   4.1416725370462665e+01
   4.3270571838589362e+01
   4.3505576023847688e+01
   4.3546347447514584e+01
   4.3715072207013634e+01
   4.4129673090613146e+01
   4.6214344902391574e+01
   4.6549231083141684e+01
   2.4138527209329609e+01
   2.4708807806486508e+01
   2.4876389828109112e+01
   2.5139844679959861e+01
   2.7612446775641732e+01
   3.0167784923355573e+01
   3.1102427212422423e+01
   3.1625226862992076e+01
   3.1673649040392263e+01
   3.1832236934945438e+01
   3.2947279619830880e+01
   3.3278835215419768e+01
   3.3989100399201249e+01
   3.4503808958591158e+01
   3.5893513652593349e+01
   3.6143508736165465e+01
   3.6606405898633412e+01
   3.6994230845656475e+01
   3.7087131719992030e+01
   3.7587799025502967e+01
   3.7782006814180392e+01
   3.8215893884905398e+01
   3.8253922285622693e+01
   3.9110348501075975e+01
   3.9821331864863659e+01
   4.1229154078942848e+01
   4.2351380555887793e+01
   4.2663948695413872e+01
   4.3508037738717626e+01
   4.3816672427254012e+01
   4.5168809616262898e+01
   4.6009014903579882e+01
   4.7015738425152840e+01
   5.1430145673828562e+01
   1.8546292832783482e+01
   2.3469399790337285e+01
   2.4146077664914284e+01
   2.4719365582845231e+01
   2.4879561217386552e+01
   2.5148767901951611e+01
   2.7039715302039923e+01
   2.7468347900162556e+01
   2.7638993590447672e+01
   3.0162858414292511e+01
   3.0514429258226091e+01
   3.1121707541769112e+01
   3.1451833216315169e+01
   3.1631099239464906e+01
   3.1726154026224940e+01
   3.1875744897783875e+01
   3.2633358024841058e+01
   3.3024223015229659e+01
   3.3554136828712451e+01
   3.3942470109016767e+01
   3.4427511246525448e+01
   3.4603587268260966e+01
   3.5997973656798735e+01
   3.6553487300304916e+01
   3.6582057266586943e+01
   3.6651565062791391e+01
   3.7051761596313824e+01
   3.7340075829234308e+01
   3.8067423332599915e+01
   3.8346720579612544e+01
   3.8415559662489351e+01
   3.8941465155364469e+01
   3.9367171200375779e+01
   3.9763599993959033e+01
   4.1542447638769559e+01
   4.3071408173373634e+01
   4.3243511919819731e+01
   4.3786434844823546e+01
   4.4892820779266266e+01
   4.5325046396352604e+01
   4.6260208978160328e+01
   5.0378603833036792e+01
   1.3100877922119285e+01
   1.8546583731609772e+01
   2.2255037200005525e+01
   2.2752099098026889e+01
   2.3480675740089346e+01
   2.4158694401036602e+01
   2.4747543689556291e+01
   2.4828509198292508e+01
   2.4885253966416453e+01
   2.5133588921366609e+01
   2.5163583380903383e+01
   2.7084576973812780e+01
   2.7612538227994900e+01
   2.7672110764042881e+01
   2.9437592524301657e+01
   2.9657457283297951e+01
   3.0204682287186856e+01
   3.0637749805357796e+01
   3.0734586706411765e+01
   3.0888991849414140e+01
   3.1145852814947045e+01
   3.1300458016216950e+01
   3.1597790087677431e+01
   3.1766412029506977e+01
   3.1870299154164819e+01
   3.2131886383726432e+01
   3.2340116433082343e+01
   3.2852542013726250e+01
   3.3724901428048895e+01
   3.3887807512319583e+01
   3.4010061997421985e+01
   3.4668578391495352e+01
   3.5151672899166165e+01
   3.6141980492723022e+01
   3.6447883141118496e+01
   3.6597540252346960e+01
   3.6862398908591935e+01
   3.7157426450613741e+01
   3.7532705486170201e+01
   3.7564649413948310e+01
   3.8063333516386216e+01
   3.9556682960338442e+01
   3.9722258387358487e+01
   4.0746750205071969e+01
   4.1399972151872568e+01
   4.1708587061497298e+01
   4.2665014555274915e+01
   4.3611494253698581e+01
   4.3672787392191651e+01
   4.3820759826203215e+01
   4.5783435875723868e+01
   4.9507565707015900e+01
   5.1372081617966870e+01
   1.3101367243041864e+01
   1.7270940748299850e+01
   1.8022647016627339e+01
   1.8571019130046754e+01
   2.2311120529922743e+01
   2.2699952717822029e+01
   2.2785396879978578e+01
   2.2844144996644850e+01
   2.3507386032160461e+01
   2.4050525130337615e+01
   2.4187073851434405e+01
   2.4456110248154527e+01
   2.4773523182356136e+01
   2.4898345307528171e+01
   2.5065538615195631e+01
   2.5371391597712545e+01
   2.5700050724186966e+01
   2.5968719353129906e+01
   2.6022776418435267e+01
   2.7150329762579965e+01
   2.7747494691107015e+01
   2.8671363457213840e+01
   2.9105953326412347e+01
   2.9691904416030685e+01
   3.0085980396280142e+01
   3.0322134433837199e+01
   3.0568273196029285e+01
   3.0898230775515518e+01
   3.0928846154140430e+01
   3.1159928937976083e+01
   3.1283880433337082e+01
   3.1297394097496532e+01
   3.1599919509506897e+01
   3.1815772699780517e+01
   3.2343821677137711e+01
   3.2447304055016829e+01
   3.2664303251522739e+01
   3.3274875132052649e+01
   3.3573438524636224e+01
   3.3823682228457855e+01
   3.4077694926081691e+01
   3.5025341279682813e+01
   3.5066782403207988e+01
   3.5196136181455039e+01
   3.5862390639781673e+01
   3.6570482463070050e+01
   3.6815948854625468e+01
   3.7328910113451762e+01
   3.7773582223415417e+01
   3.8334222296282000e+01
   3.9223751926301567e+01
   3.9341688764612250e+01
   3.9746982642746410e+01
   3.9929012278763309e+01
   4.1192107428732655e+01
   4.1386706513217511e+01
   4.2106594923152620e+01
   4.2863321215565662e+01
   4.3266576345638889e+01
   4.6061970430797714e+01
   4.7241695080664208e+01
   4.7320180863299093e+01
   5.1987120331625142e+01
   1.2451882412500362e+01
   1.2983381873274469e+01
   1.3147645485815831e+01
   1.7375723537206007e+01
   1.8101558277664775e+01
   1.8435175983642608e+01
   1.8676569728628053e+01
   2.0346353208557080e+01
   2.1737629081427372e+01
   2.2505288780113997e+01
   2.2812591373599801e+01
   2.2871117398233732e+01
   2.3090362914685340e+01
   2.3218357865101233e+01
   2.3645717804448537e+01
   2.3782433261370866e+01
   2.4003238889146946e+01
   2.4271923233938022e+01
   2.4532685015244716e+01
   2.4901820043547101e+01
   2.5064131069310786e+01
   2.5186971828849106e+01
   2.5382373282579252e+01
   2.5626440424915216e+01
   2.5747245941464193e+01
   2.6074720844816333e+01
   2.6186532577446030e+01
   2.6553953847828758e+01
   2.7836814883616512e+01
   2.7915052240396644e+01
   2.8281506310272892e+01
   2.8616435707634139e+01
   2.8732978759398485e+01
   2.8970553484636788e+01
   2.9589315970282119e+01
   2.9886214669789208e+01
   3.0169446689896571e+01
   3.0456247625773280e+01
   3.0784004769575535e+01
   3.0944321145635683e+01
   3.1148708013136076e+01
   3.1339584335148817e+01
   3.1369371934178012e+01
   3.1465965162578719e+01
   3.1701548282370211e+01
   3.2101089128435483e+01
   3.2626326264218591e+01
   3.2819330821798246e+01
   3.3250873638508878e+01
   3.3259765665380080e+01
   3.3856280752244793e+01
   3.3911059071692861e+01
   3.4360342233113968e+01
   3.4420233839299762e+01
   3.4837357003014198e+01
   3.5474210089889041e+01
   3.5626386715261432e+01
   3.6061408182533235e+01
   3.6488689858681525e+01
   3.6626909866904974e+01
   3.6999454010597475e+01
   3.7098840739867683e+01
   3.9224596541286360e+01
   3.9553666950740691e+01
   4.0177486140023412e+01
   4.1058086995352646e+01
   4.1983860715929801e+01
   4.2243320881327520e+01
   4.2685789001649177e+01
   4.3513859933969826e+01
   4.3537939463059658e+01
   4.5437451371019669e+01
   4.5984783798047999e+01
   4.9008563888084481e+01
   5.3909764625986462e+01
   1.2115395326112678e+01
   1.2466165072729247e+01
   1.3023481300818402e+01
   1.3150684353776263e+01
   1.5032690472844251e+01
   1.7126910005991945e+01
   1.7420062511299435e+01
   1.7451671196469949e+01
   1.7484889143494286e+01
   1.8119351496032877e+01
   1.8608680083143671e+01
   1.8759202488785078e+01
   2.0382671693800567e+01
   2.1012258809011385e+01
   2.2119632242310420e+01
   2.2161351416380093e+01
   2.2673054780419271e+01
   2.2788134771860317e+01
   2.2853335716471403e+01
   2.2891639490642792e+01
   2.3051488725810959e+01
   2.3225399922029538e+01
   2.3672866159813371e+01
   2.3707017041790948e+01
   2.3971023748940322e+01
   2.3992320864775031e+01
   2.4136833811799196e+01
   2.4356316494560684e+01
   2.4900025401209881e+01
   2.4942779429353919e+01
   2.5266749788670911e+01
   2.5501946550157037e+01
   2.5639653461968429e+01
   2.5899743606829301e+01
   2.6158584191539376e+01
   2.6190097195220801e+01
   2.6325580710272771e+01
   2.6584174492100686e+01
   2.6662182512896209e+01
   2.6940108772436080e+01
   2.7268156165377942e+01
   2.8011922064716192e+01
   2.8565850879497098e+01
   2.8783710099083908e+01
   2.8961293465441845e+01
   2.9085623804660031e+01
   2.9451879686514967e+01
   2.9815259930041858e+01
   2.9878967927676086e+01
   3.0584337099827291e+01
   3.0611045220788661e+01
   3.0804472218660266e+01
   3.1024603504032868e+01
   3.1175935953288796e+01
   3.1412240311595728e+01
   3.1528263804585947e+01
   3.1790165683812951e+01
   3.1860033347390473e+01
   3.2242983669331139e+01
   3.2506214605491593e+01
   3.2791756053163205e+01
   3.3579374604859161e+01
   3.3579508023404671e+01
   3.4038791153926745e+01
   3.4381250151078952e+01
   3.4754422114873705e+01
   3.5077572230699609e+01
   3.5524678263914012e+01
   3.5762622059478730e+01
   3.6355462685522632e+01
   3.6723650210138629e+01
   3.7116305567978657e+01
   3.7299375373843390e+01
   3.7982956502344841e+01
   3.7995541536234853e+01
   3.8628735289037330e+01
   3.9773870272836120e+01
   4.1378609770122551e+01
   4.1405367022593722e+01
   4.2234411679584177e+01
   4.2394281486692407e+01
   4.3675520264937148e+01
   4.4414160322130371e+01
   4.5955742013319060e+01
   4.6260149984956861e+01
   4.8769777507587236e+01
   5.1321823388535272e+01
   1.1262124038472749e+01
   1.2177681508971233e+01
   1.2472577890799851e+01
   1.3056330774707732e+01
   1.3071302848529905e+01
   1.3199922546510921e+01
   1.3467555119296032e+01
   1.4921188817309494e+01
   1.4997074103876518e+01
   1.5588508529499530e+01
   1.7191555750628044e+01
   1.7288348825426290e+01
   1.7501572287518062e+01
   1.7522953848333319e+01
   1.7681512318032354e+01
   1.8198942874107168e+01
   1.8780978023051684e+01
   1.9350720937331261e+01
   1.9929725572836482e+01
   2.0125244780930476e+01
   2.0703332488136923e+01
   2.1383467472909910e+01
   2.1498754116535871e+01
   2.1798100854565639e+01
   2.2258653998555516e+01
   2.2556550034928403e+01
   2.2793071689995564e+01
   2.2875041920508330e+01
   2.2933408368318638e+01
   2.3116775953623204e+01
   2.3377244855378990e+01
   2.3512105071553766e+01
   2.3536549892911445e+01
   2.3728943116017209e+01
   2.3982373705772826e+01
   2.4054994119844302e+01
   2.4103217471760246e+01
   2.4222128512082133e+01
   2.4716379504967769e+01
   2.4887816020611602e+01
   2.5005948075886042e+01
   2.5060416254991566e+01
   2.5672360442699958e+01
   2.5765127261223462e+01
   2.5913149061727090e+01
   2.5993364992974051e+01
   2.6181752711540803e+01
   2.6506906733574056e+01
   2.6610105794243623e+01
   2.6707478624485720e+01
   2.6719597830424675e+01
   2.7186311463347085e+01
   2.7342787458886075e+01
   2.7580274699065072e+01
   2.8212775704807367e+01
   2.8580036027154620e+01
   2.8944913781227985e+01
   2.9215750162385255e+01
   2.9512334481172058e+01
   2.9515080707034734e+01
   3.0015236574213326e+01
   3.0194990794101344e+01
   3.0210009819233644e+01
   3.0251872202646815e+01
   3.0608794007907239e+01
   3.0993792381178164e+01
   3.1124520141098511e+01
   3.1226161205764328e+01
   3.1843152655057651e+01
   3.1855693883402132e+01
   3.2064543586559225e+01
   3.2370250805516370e+01
   3.2510167542619136e+01
   3.3421318196649210e+01
   3.3546553163564127e+01
   3.3810105031081598e+01
   3.3850404168129749e+01
   3.4263782009623327e+01
   3.4517244625656566e+01
   3.4847665400971891e+01
   3.5435115861014253e+01
   3.6502092392852788e+01
   3.6624314614392617e+01
   3.6891015202002087e+01
   3.7467454539128383e+01
   3.7919147758215502e+01
   3.7968467975616285e+01
   3.8858887694080018e+01
   3.9613294989851056e+01
   4.0429982842401138e+01
   4.0499165858789887e+01
   4.1629315678590551e+01
   4.1959074875509344e+01
   4.2849438160337748e+01
   4.3839532816285725e+01
   4.4207432687909623e+01
   4.5635162462383001e+01
   4.7242176616133044e+01
   4.8533280093422384e+01
   5.0678897786373241e+01
   7.2089099777603334e+00
   9.4692032463246392e+00
   1.1379556527676547e+01
   1.1711866936678375e+01
   1.2212952819918392e+01
   1.2592620697365758e+01
   1.3053985066429982e+01
   1.3105224180608110e+01
   1.3286656048154224e+01
   1.3482123429503071e+01
   1.4388037026360953e+01
   1.4997284035959698e+01
   1.5087028127220830e+01
   1.5437101385413538e+01
   1.5761805207939231e+01
   1.6261357209194657e+01
   1.7102356736691679e+01
   1.7500993833092327e+01
   1.7582402545717958e+01
   1.7769465309535548e+01
   1.7802640493868228e+01
   1.8232737065202446e+01
   1.8649886689618544e+01
   1.8834438090692128e+01
   1.8926256558398801e+01
   1.9279817691949749e+01
   1.9479990441667287e+01
   2.0134949299422821e+01
   2.0210532991033066e+01
   2.0406419009649085e+01
   2.1148634643708014e+01
   2.1422720880787654e+01
   2.1787118432450644e+01
   2.2016144482826927e+01
   2.2160977934117717e+01
   2.2202002532727562e+01
   2.2528133105557281e+01
   2.2774716004009520e+01
   2.2801900691789079e+01
   2.2958325341234975e+01
   2.3126226826736026e+01
   2.3511444000677294e+01
   2.3602449200881487e+01
   2.3658588106651635e+01
   2.3849705047453838e+01
   2.4138911711864129e+01
   2.4267162003157388e+01
   2.4283262442796694e+01
   2.4413864510080494e+01
   2.4628367028969279e+01
   2.4903116638353293e+01
   2.5123411458440540e+01
   2.5391072431994402e+01
   2.5493698851210553e+01
   2.5601684647113224e+01
   2.5633414997678269e+01
   2.5759810813359213e+01
   2.6035323941879220e+01
   2.6070498964917412e+01
   2.6329140130773936e+01
   2.6620932924327935e+01
   2.7169974383490949e+01
   2.7310498504908534e+01
   2.7701006488790043e+01
   2.7862506104817999e+01
   2.8092296478176511e+01
   2.8364511150066086e+01
   2.8414758085021500e+01
   2.8597024645454010e+01
   2.8648258599170909e+01
   2.9026316584803904e+01
   2.9138038217190413e+01
   2.9275917702646506e+01
   2.9647915301696273e+01
   2.9851325009718504e+01
   2.9947894725457662e+01
   3.0519811799770750e+01
   3.0752864320720345e+01
   3.1074958496676675e+01
   3.1214713324635536e+01
   3.1459892952772510e+01
   3.1899136421666611e+01
   3.2182863649201046e+01
   3.2373852242044926e+01
   3.2802470097039183e+01
   3.3044321801753711e+01
   3.3189023127199732e+01
   3.3635227217769838e+01
   3.3646586904852605e+01
   3.4439563612912671e+01
   3.4819896968685342e+01
   3.5146828211432108e+01
   3.5394799006561946e+01
   3.6425439906945890e+01
   3.6652416083087026e+01
   3.6718553113147799e+01
   3.8135560356492618e+01
   3.8582822640972317e+01
   3.8977476403928463e+01
   3.9047473849188293e+01
   4.0005110169814962e+01
   4.0108620503061410e+01
   4.0517882291540012e+01
   4.1567062612350263e+01
   4.2395382536411624e+01
   4.2822981091453627e+01
   4.3273671473041169e+01
   4.6156600942899168e+01
   4.7260915339615650e+01
   4.8056669569037474e+01
   4.8657263526872917e+01
   5.1667532945149951e+01
   4.8271334868202196e+00
   7.5249616513745794e+00
   9.5405141173870316e+00
   1.0231644928765064e+01
   1.0822848834842617e+01
   1.1413260895549239e+01
   1.1969148299905976e+01
   1.2150479973024742e+01
   1.2343222918339370e+01
   1.3060613625882997e+01
   1.3172225869398108e+01
   1.3179073597918482e+01
   1.3448674407920809e+01
   1.4270604289587840e+01
   1.4379900692314983e+01
   1.5044260806792160e+01
   1.5144960426972379e+01
   1.5306296907682251e+01
   1.5649415627620190e+01
   1.5699789765966969e+01
   1.5976969258321390e+01
   1.6168257264551581e+01
   1.6231509579396132e+01
   1.7152193220772833e+01
   1.7609587233218107e+01
   1.7683047833693262e+01
   1.7739312553063783e+01
   1.8003285467254297e+01
   1.8065665573836228e+01
   1.8194441003459644e+01
   1.8199849835260721e+01
   1.8827387105059636e+01
   1.8880527573664249e+01
   1.8928152723697380e+01
   1.9125913762769621e+01
   1.9455037732169732e+01
   1.9727758719636338e+01
   1.9808973858309948e+01
   2.0423637708944280e+01
   2.0503219152685553e+01
   2.1118549484925335e+01
   2.1189617871970270e+01
   2.1241272543586245e+01
   2.1672921164169512e+01
   2.1787568365964667e+01
   2.2001136569547860e+01
   2.2204456022681661e+01
   2.2237717935555917e+01
   2.2540432071349102e+01
   2.2688708121247760e+01
   2.2861003821865623e+01
   2.3065247181552827e+01
   2.3216556634890331e+01
   2.3396297928933215e+01
   2.3525126093905357e+01
   2.3666679168571616e+01
   2.3725434684846036e+01
   2.3946145932454851e+01
   2.4210604028382498e+01
   2.4351279132792733e+01
   2.4510327842987547e+01
   2.4530147570325610e+01
   2.4853979610571844e+01
   2.5145933381436187e+01
   2.5178772517558585e+01
   2.5510981817146369e+01
   2.5651924373261433e+01
   2.5935374126154432e+01
   2.6058304368159323e+01
   2.6119039544250032e+01
   2.6531859321933112e+01
   2.6548172532982644e+01
   2.6781663652583507e+01
   2.6911658457110942e+01
   2.7028313751913174e+01
   2.7159621445103927e+01
   2.7372494794369508e+01
   2.7780736401342068e+01
   2.8352659161009583e+01
   2.8406485269027080e+01
   2.8517776489276105e+01
   2.8748502902607836e+01
   2.8914382378467728e+01
   2.9033993560989625e+01
   2.9130908605900906e+01
   2.9479987475536202e+01
   2.9710815359278921e+01
   3.0097869969790167e+01
   3.0145167980577735e+01
   3.0335402798755837e+01
   3.0344903034398929e+01
   3.0964502752592210e+01
   3.1257742054913980e+01
   3.1525128803522193e+01
   3.1800917742530082e+01
   3.1853778922401215e+01
   3.2368850846550330e+01
   3.2547743338264027e+01
   3.3079635453728706e+01
   3.3469502417868746e+01
   3.3634078676336038e+01
   3.3703538925152408e+01
   3.4900936618031430e+01
   3.5047250905616153e+01
   3.5777298852159845e+01
   3.5975068954394267e+01
   3.6510490796438809e+01
   3.6876310220667555e+01
   3.7081265071731096e+01
   3.7737576419104741e+01
   3.8213101404253528e+01
   3.8787731180596552e+01
   3.9149881309151631e+01
   3.9740962671463116e+01
   4.0381035607155397e+01
   4.1124797366349810e+01
   4.1519835316253257e+01
   4.1734165040481876e+01
   4.4113519078312002e+01
   4.4622269219370182e+01
   4.5768478539459409e+01
   4.6411596861520053e+01
   5.0867063758289014e+01
   5.1767920747372351e+01
   5.5512704442293199e+01
   4.8858990820935446e+00
   6.9700130237946993e+00
   7.0220182233494244e+00
   7.5636505592243841e+00
   9.7052608585508437e+00
   9.7678415611974181e+00
   1.0728931415490841e+01
   1.0921313174110198e+01
   1.1478527002053534e+01
   1.1858484000801488e+01
   1.2414732341380994e+01
   1.2944356745031596e+01
   1.2964917886711920e+01
   1.3172528752513003e+01
   1.3198354807370052e+01
   1.3377198016419367e+01
   1.3473152734871466e+01
   1.3496126080575413e+01
   1.4048185707474193e+01
   1.4196629554717385e+01
   1.4247087964004828e+01
   1.4608048834446073e+01
   1.5028426621739488e+01
   1.5209926708616694e+01
   1.5436507620581176e+01
   1.5535495053314616e+01
   1.5658165139599983e+01
   1.5790122066069292e+01
   1.6127274436820922e+01
   1.6160980053881719e+01
   1.6464174107200204e+01
   1.6642592209679560e+01
   1.6818587214123490e+01
   1.7259724325385594e+01
   1.7596085973392189e+01
   1.7736594513105047e+01
   1.7859764908948097e+01
   1.8089486184338110e+01
   1.8199011291611551e+01
   1.8461276942372422e+01
   1.8643244695130253e+01
   1.9026561288238071e+01
   1.9052087852953729e+01
   1.9262945636126123e+01
   1.9779527679204129e+01
   1.9879734779674326e+01
   2.0159447295760078e+01
   2.0401091847352436e+01
   2.0460412542800881e+01
   2.0656351886427181e+01
   2.0739600122016874e+01
   2.1369326222983315e+01
   2.1497395187158308e+01
   2.1760069117649099e+01
   2.1772529935365942e+01
   2.1804526067754601e+01
   2.2009860095798743e+01
   2.2289391163764812e+01
   2.2552461674156088e+01
   2.2801749803466219e+01
   2.2966775127600162e+01
   2.2972966316292649e+01
   2.3235655017613794e+01
   2.3361824041606447e+01
   2.3642538427020710e+01
   2.3680962409057877e+01
   2.3849459422629295e+01
   2.4123718597689866e+01
   2.4187750063989814e+01
   2.4353070635802720e+01
   2.4741573776370871e+01
   2.4778897755315484e+01
   2.5012761418134239e+01
   2.5087918220824623e+01
   2.5303246274707124e+01
   2.5572649978082513e+01
   2.5795756273504221e+01
   2.6031299737327387e+01
   2.6087318111966677e+01
   2.6270759378920442e+01
   2.6330266241311850e+01
   2.6694278226539371e+01
   2.6811870266956952e+01
   2.6871209819516341e+01
   2.7011104269719361e+01
   2.7061058823679630e+01
   2.7366167895512486e+01
   2.7372444520880375e+01
   2.7978588194134936e+01
   2.8091500943109281e+01
   2.8200015172985637e+01
   2.8448920382193673e+01
   2.8658006106278034e+01
   2.8716308097974405e+01
   2.8790019813708717e+01
   2.9088983508524151e+01
   2.9387794893302239e+01
   3.0001216187237240e+01
   3.0091546453895276e+01
   3.0195754526328749e+01
   3.0557369430779953e+01
   3.0701568780302715e+01
   3.0826195482880170e+01
   3.1112138210172180e+01
   3.1482658051069883e+01
   3.1875473020206663e+01
   3.2276599371617245e+01
   3.2427685448295613e+01
   3.2694475465544130e+01
   3.2969759970680265e+01
   3.3446769626610646e+01
   3.3928969562524443e+01
   3.4056618765785444e+01
   3.4792692630883103e+01
   3.5033925826804563e+01
   3.5208799635360428e+01
   3.6220514887813565e+01
   3.6351707341880804e+01
   3.7002597013023070e+01
   3.7215058733432130e+01
   3.7390660846185746e+01
   3.8048115150705875e+01
   3.8437563198502694e+01
   3.8874707321707788e+01
   3.9418735035922829e+01
   4.0012271872849077e+01
   4.1022637196041366e+01
   4.1984321401902832e+01
   4.2822454299917382e+01
   4.3492370233217478e+01
   4.5160451217798176e+01
   4.5601694671012972e+01
   4.5683896342149211e+01
   4.7401051250252941e+01
   4.7768635989082114e+01
   5.2043493477912776e+01
   4.1888022997471808e+00
   5.1615648890342873e+00
   5.7314056050447482e+00
   7.0459100643064811e+00
   7.1248662984693443e+00
   7.9145861972342875e+00
   8.9930545442309935e+00
   9.6097931182339202e+00
   9.6771040761779155e+00
   1.0145221832140496e+01
   1.0351586462155961e+01
   1.0973485814547207e+01
   1.1674252383240512e+01
   1.1960473583065635e+01
   1.2187911498570925e+01
   1.2243436744232374e+01
   1.2331697263764493e+01
   1.2654236701870813e+01
   1.2985330901680813e+01
   1.3270979656203469e+01
   1.3419729478730899e+01
   1.3747577860696799e+01
   1.3784737797390902e+01
   1.3935076448248973e+01
   1.4127243563317245e+01
   1.4428479689372290e+01
   1.4502741893223304e+01
   1.4849402114685569e+01
   1.4863185805240859e+01
   1.5227689130538623e+01
   1.5439305555484239e+01
   1.5690895921942692e+01
   1.5897286178014985e+01
   1.6033777382117119e+01
   1.6071787276402592e+01
   1.6235405121325808e+01
   1.6508462669700865e+01
   1.6571349578427103e+01
   1.6825747957923760e+01
   1.7178108317242060e+01
   1.7410719206055528e+01
   1.7453234771632694e+01
   1.7937372155340398e+01
   1.8109602054982478e+01
   1.8124967114271811e+01
   1.8223977024966405e+01
   1.8300456705110342e+01
   1.8735315017199223e+01
   1.8837076631338640e+01
   1.9016239805014166e+01
   1.9137598732485017e+01
   1.9325406876177727e+01
   1.9880613182126314e+01
   1.9970619290909994e+01
   2.0327670690026324e+01
   2.0487550392263127e+01
   2.0525023381164040e+01
   2.0654680067658820e+01
   2.0901620288712994e+01
   2.1016775220973582e+01
   2.1229614711050743e+01
   2.1458525290666135e+01
   2.1640649479380144e+01
   2.1864116806294778e+01
   2.2041710190538769e+01
   2.2172337996832514e+01
   2.2335380822667382e+01
   2.2396500059412819e+01
   2.2450215952567874e+01
   2.2463678385736674e+01
   2.2754464360223956e+01
   2.2763932444091736e+01
   2.2995962521322912e+01
   2.3010941760001472e+01
   2.3163295646882048e+01
   2.3379321539849794e+01
   2.3638857730986054e+01
   2.3754271792371643e+01
   2.4012957350230227e+01
   2.4157408815448015e+01
   2.4414207282724135e+01
   2.4711446797284587e+01
   2.4976621986387855e+01
   2.5187743228927257e+01
   2.5639256274245227e+01
   2.5786931690751089e+01
   2.5959305974532288e+01
   2.6191673010000816e+01
   2.6281415143201432e+01
   2.6374715213411726e+01
   2.6616696474895804e+01
   2.6802190316088936e+01
   2.6867153828695734e+01
   2.7309025837769024e+01
   2.7546685776971874e+01
   2.7772652585083542e+01
   2.7872789629439858e+01
   2.8239237425042710e+01
   2.8297128949622316e+01
   2.8471583055276898e+01
   2.8610236145360975e+01
   2.8767444261350047e+01
   2.9055082223268805e+01
   2.9090893831873810e+01
   2.9433958488361387e+01
   2.9466175840854106e+01
   2.9703854440261637e+01
   2.9967988420984618e+01
   3.0560305911223402e+01
   3.0816399697764133e+01
   3.1081240482160805e+01
   3.1129579038638134e+01
   3.1189292607992535e+01
   3.1803355748924961e+01
   3.1935169470086617e+01
   3.2525700752298661e+01
   3.2711887416657177e+01
   3.2775112139519969e+01
   3.2862405620718370e+01
   3.3129524484491128e+01
   3.3541794233087359e+01
   3.3605500150007423e+01
   3.4357859775165963e+01
   3.4638817933040031e+01
   3.4677985654827609e+01
   3.4681995124514884e+01
   3.5327894743960989e+01
   3.5490532768937349e+01
   3.6264026615537006e+01
   3.6944954275769504e+01
   3.7656237343679024e+01
   3.7870105697989018e+01
   3.7989609645024188e+01
   3.9009879285680086e+01
   3.9612545469068550e+01
   3.9649248231602854e+01
   4.0662821146959978e+01
   4.1246026200291588e+01
   4.2191790025448718e+01
   4.2676864687939855e+01
   4.4142055281977179e+01
   4.5591166851442040e+01
   4.5923428495132733e+01
   4.8609273728993337e+01
   5.1649240629206815e+01
   5.3636425990113317e+01
   4.2044199621288314e+00
   5.0516081728273168e+00
   5.2313822641217218e+00
   5.8288099993995743e+00
   6.4430433775784888e+00
   7.3829733813715483e+00
   7.4779796286349898e+00
   7.7738293950888826e+00
   7.8348033903081911e+00
   8.3252855928906122e+00
   9.3255992819862747e+00
   1.0081941514234359e+01
   1.0159310099677999e+01
   1.0461234182268754e+01
   1.0501376989177478e+01
   1.0846992754642585e+01
   1.1126523161007992e+01
   1.1473404327704472e+01
   1.1515365765593042e+01
   1.2115035207398757e+01
   1.2632352923976224e+01
   1.2722964719011673e+01
   1.2963513976049047e+01
   1.2965995146216640e+01
   1.3343427196847390e+01
   1.3434874837318128e+01
   1.3445512262177603e+01
   1.3672595370236561e+01
   1.3932337146475698e+01
   1.4181875194096222e+01
   1.4398629040530174e+01
   1.4411241373672159e+01
   1.4578804377037603e+01
   1.4758743977567468e+01
   1.5148657601956000e+01
   1.5208132398937233e+01
   1.5275955401902179e+01
   1.5384154179814463e+01
   1.5855340249800701e+01
   1.6008865195876325e+01
   1.6140332812601734e+01
   1.6403256392325840e+01
   1.6403607909378305e+01
   1.6664164567881272e+01
   1.6803682144041105e+01
   1.6930455324694179e+01
   1.7373660833746069e+01
   1.7436827661060800e+01
   1.7512103043279719e+01
   1.7672442194960166e+01
   1.7989030064024732e+01
   1.8327825039977853e+01
   1.8532345867337749e+01
   1.8686996378707111e+01
   1.9049875593440039e+01
   1.9053548956837769e+01
   1.9294902813247131e+01
   1.9387860566238185e+01
   1.9704835413468135e+01
   1.9813607545461522e+01
   1.9944043007080435e+01
   2.0075641614402148e+01
   2.0126157124219755e+01
   2.0413703961870873e+01
   2.0423740835973277e+01
   2.0529150357716915e+01
   2.0825391410433994e+01
   2.0920567910861500e+01
   2.1065146008646462e+01
   2.1192922220589978e+01
   2.1618316687176698e+01
   2.1769294853190377e+01
   2.2002932072272760e+01
   2.2303850489467308e+01
   2.2378529722809606e+01
   2.2409460598420551e+01
   2.2530832401567491e+01
   2.2561438802683210e+01
   2.2767551709251300e+01
   2.2888503711742469e+01
   2.2955417940618965e+01
   2.3075841053540564e+01
   2.3530995809534989e+01
   2.3671307996396564e+01
   2.3771187590925727e+01
   2.4102077540690473e+01
   2.4220231795823217e+01
   2.4364322122801639e+01
   2.4820905503546843e+01
   2.5120269768427569e+01
   2.5176552340670209e+01
   2.5301193115114494e+01
   2.5631525892587440e+01
   2.5820249840033256e+01
   2.5884035671060719e+01
   2.6045580060047605e+01
   2.6261917656171583e+01
   2.6280951736030694e+01
   2.6705688988740917e+01
   2.6763415116013263e+01
   2.7101705456646062e+01
   2.7210156647930230e+01
   2.7331035017936397e+01
   2.7533544308854228e+01
   2.7610246990774936e+01
   2.7749104883917528e+01
   2.7772428079281003e+01
   2.8042556420659174e+01
   2.8100618488194641e+01
   2.8266806412713418e+01
   2.8738239024832378e+01
   2.8779887007826854e+01
   2.8866966466492308e+01
   2.9159778714600868e+01
   2.9287718455075371e+01
   2.9422287349357813e+01
   2.9842551129053355e+01
   3.0036882996348844e+01
   3.0171026976333835e+01
   3.0495928867610495e+01
   3.0831740111172731e+01
   3.1031897965353227e+01
   3.1034437051816447e+01
   3.1665043521686464e+01
   3.2213409398023245e+01
   3.2317392707973767e+01
   3.2852920798853624e+01
   3.3282706821995497e+01
   3.3391057150709045e+01
   3.3955610555929397e+01
   3.4124800581893943e+01
   3.4364013981811929e+01
   3.4707385280264454e+01
   3.4842589162830251e+01
   3.5170394340206350e+01
   3.5838830814606546e+01
   3.6486168051804228e+01
   3.6789138971756422e+01
   3.6868676673233132e+01
   3.7628825164024938e+01
   3.8355575725838932e+01
   3.8379401377609291e+01
   3.8635100066245279e+01
   4.0178974208808931e+01
   4.0758953177088664e+01
   4.0921328039580239e+01
   4.1397344593610342e+01
   4.2858701835063833e+01
   4.3498288545965266e+01
   4.3570987102972062e+01
   4.4623685389717465e+01
   4.7440924233249156e+01
   4.8192927355692539e+01
   5.0506342937511008e+01
   5.2385803898460864e+01
   3.5844938023201363e+00
   4.5025511081244698e+00
   4.7586431943833727e+00
   5.2105306741454616e+00
   6.0134628068981701e+00
   6.2260979601319697e+00
   6.4538863492466927e+00
   6.4809477680205729e+00
   6.8135185765623980e+00
   7.8527648163359061e+00
   7.9208810354656274e+00
   8.4093714875323347e+00
   8.4690079925398596e+00
   9.1788652155235209e+00
   9.7035811345600180e+00
   1.0110340836368497e+01
   1.0269453494244219e+01
   1.0632079817822413e+01
   1.0636343554171946e+01
   1.0744034377385097e+01
   1.1107593259879355e+01
   1.1599723596281073e+01
   1.1678133449468199e+01
   1.1822455076044600e+01
   1.2528606355750448e+01
   1.2748647700109771e+01
   1.3005353803786535e+01
   1.3093952713641105e+01
   1.3168829104455103e+01
   1.3201568347620059e+01
   1.3520121180558064e+01
   1.3694274895824917e+01
   1.3958906512630040e+01
   1.4077062467295303e+01
   1.4362023388617173e+01
   1.4446369217574240e+01
   1.4720557046809764e+01
   1.4810586767255847e+01
   1.4929283363319735e+01
   1.5176134781444272e+01
   1.5300955436704699e+01
   1.5425453155662764e+01
   1.5496530005702743e+01
   1.5612799360929987e+01
   1.5889019546203372e+01
   1.6125603679833080e+01
   1.6155172640414154e+01
   1.6590214946918419e+01
   1.6972704197018160e+01
   1.7034245739383795e+01
   1.7368518433099567e+01
   1.7531367567732236e+01
   1.7565076938665118e+01
   1.7783496458371602e+01
   1.7841579242172685e+01
   1.7876072124970751e+01
   1.8471937746255826e+01
   1.8716572729528885e+01
   1.8754555371695290e+01
   1.8804769203750933e+01
   1.8825064732217527e+01
   1.9046803771232121e+01
   1.9242548025660920e+01
   1.9433048665673645e+01
   1.9464733386206486e+01
   1.9593382672161962e+01
   1.9722575883945083e+01
   1.9913514462207328e+01
   1.9933849024646147e+01
   2.0331710311289264e+01
   2.0353103667506961e+01
   2.0569352081217826e+01
   2.0657044838505140e+01
   2.0881968954424952e+01
   2.0996111238194956e+01
   2.1582018069488072e+01
   2.1632305493205102e+01
   2.1859539013332913e+01
   2.1932547358109378e+01
   2.1987356195238366e+01
   2.2278160018066664e+01
   2.2318126515891453e+01
   2.2555269493006794e+01
   2.2883997346369938e+01
   2.2910811518679619e+01
   2.3176892040712136e+01
   2.3224234369003678e+01
   2.3295143395959784e+01
   2.3426324352097769e+01
   2.3469802158832994e+01
   2.3664421283819959e+01
   2.3784624172221836e+01
   2.4055881364149460e+01
   2.4341026012232511e+01
   2.4558563107148260e+01
   2.4692210469050266e+01
   2.4851604668791026e+01
   2.4971932675707848e+01
   2.5309794840407889e+01
   2.5510669577671376e+01
   2.5656681412787300e+01
   2.5814628755039948e+01
   2.5830150721038198e+01
   2.6028867898704078e+01
   2.6095584674379946e+01
   2.6341399339244074e+01
   2.6585801548116294e+01
   2.6880084813460790e+01
   2.7043896425853713e+01
   2.7206546672279398e+01
   2.7265230541511222e+01
   2.7460537219241292e+01
   2.7785869172231155e+01
   2.7789272203419682e+01
   2.7976692123143366e+01
   2.8327198316080608e+01
   2.8378322794213592e+01
   2.8427150267317085e+01
   2.8813448291286743e+01
   2.9167146936898600e+01
   2.9359373931558743e+01
   2.9633394002738680e+01
   2.9757121736362539e+01
   2.9841927939959263e+01
   3.0267847316393546e+01
   3.0549925470460494e+01
   3.1148550945811305e+01
   3.1231204086386807e+01
   3.1368577876689280e+01
   3.1612675858411475e+01
   3.2127949498668102e+01
   3.2252842458659082e+01
   3.2275919569927467e+01
   3.2429860271473558e+01
   3.3185362542858179e+01
   3.3461381147160338e+01
   3.3777337830848666e+01
   3.3817836689258534e+01
   3.4289644624209238e+01
   3.4963850067348950e+01
   3.5217215976145873e+01
   3.5678519746464922e+01
   3.5834834760615379e+01
   3.6159940992619816e+01
   3.6735685326028047e+01
   3.7235533913602865e+01
   3.7370951444659035e+01
   3.8204150869065749e+01
   3.8229961354954540e+01
   3.8939225384429676e+01
   3.9889843493561358e+01
   4.0337498358910693e+01
   4.0564220075103620e+01
   4.1528294001300040e+01
   4.2218043741137137e+01
   4.4068437642427362e+01
   4.5351795929057218e+01
   4.6034241275933020e+01
   4.8218470781192735e+01
   4.8947961199089278e+01
   5.2108500642468492e+01
   5.3200198817952057e+01
   4.0440219894801137e+00
   4.3495616379876330e+00
   4.5021274029924099e+00
   5.1067202057257539e+00
   5.1676858418629177e+00
   5.7634926562172346e+00
   5.9500373133108955e+00
   6.1768509370490614e+00
   6.3404591882842993e+00
   6.7346572472956208e+00
   7.2691717721344178e+00
   7.4188112169844587e+00
   8.1546661537237561e+00
   8.5358249648383762e+00
   8.8431724014297881e+00
   9.1673182861478590e+00
   9.4171310015940293e+00
   9.6277028734059833e+00
   1.0042336137019779e+01
   1.0471582098517208e+01
   1.0722149139002836e+01
   1.1434244618499136e+01
   1.1606271735450354e+01
   1.2037498140039533e+01
   1.2200749850238219e+01
   1.2211892194892942e+01
   1.2550047154781259e+01
   1.2711923801226796e+01
   1.3059562628208521e+01
   1.3190167072091427e+01
   1.3346667508462035e+01
   1.3547320309544151e+01
   1.3632335318858516e+01
   1.3829478371883038e+01
   1.3846272982752458e+01
   1.3886074310925252e+01
   1.3953265518725969e+01
   1.4183205069983170e+01
   1.4290985065224962e+01
   1.4721727791349336e+01
   1.4734271203228008e+01
   1.4767424960629295e+01
   1.4934203476538338e+01
   1.5288181433738139e+01
   1.5391110990262048e+01
   1.5700583367360890e+01
   1.5817887359131097e+01
   1.5840534036228693e+01
   1.6079517603444529e+01
   1.6204021036836906e+01
   1.6215315244994397e+01
   1.6695815279593415e+01
   1.6736841953681470e+01
   1.6938670661004785e+01
   1.7242335402878343e+01
   1.7437089598532619e+01
   1.7488588887144434e+01
   1.7899904939742584e+01
   1.8272224960577788e+01
   1.8317118035615017e+01
   1.8573328398333768e+01
   1.8707586543064998e+01
   1.8716203544480766e+01
   1.9045065542783664e+01
   1.9233797023690595e+01
   1.9301163080864008e+01
   1.9365234719363979e+01
   1.9437612065768786e+01
   1.9443586933296000e+01
   1.9680598128616850e+01
   1.9757377752762629e+01
   1.9965820480134791e+01
   1.9992138794271948e+01
   2.0186877165098146e+01
   2.0339327041612961e+01
   2.0610963040095765e+01
   2.0637488537911043e+01
   2.0951909828686713e+01
   2.1004264503614383e+01
   2.1330957299600538e+01
   2.1462293442424205e+01
   2.1791233239020183e+01
   2.1812292718155327e+01
   2.1965446025006148e+01
   2.2035377510217476e+01
   2.2660432669381546e+01
   2.2725838809388915e+01
   2.2774643253925106e+01
   2.3110714423437614e+01
   2.3194572730570695e+01
   2.3658547716852169e+01
   2.3714826361399084e+01
   2.3873886668132599e+01
   2.4005630076461799e+01
   2.4071415508115798e+01
   2.4158229126399384e+01
   2.4478224088286144e+01
   2.4520250724592852e+01
   2.4527344343873150e+01
   2.4735927425762497e+01
   2.4803016471606153e+01
   2.5069340307676693e+01
   2.5168929985590150e+01
   2.5451764319519331e+01
   2.5536826546192074e+01
   2.5650340765436876e+01
   2.5954762124363736e+01
   2.6078814385874551e+01
   2.6179419675445217e+01
   2.6292566559299697e+01
   2.6378830304682296e+01
   2.6459557118177557e+01
   2.6582109428100093e+01
   2.7087359221433864e+01
   2.7130508659174744e+01
   2.7375160978808871e+01
   2.7567993513936731e+01
   2.7843953721218941e+01
   2.8043214790833034e+01
   2.8140602973465722e+01
   2.8407346521978468e+01
   2.8548927496268853e+01
   2.9002772852930697e+01
   2.9121995913359104e+01
   2.9204538383904410e+01
   2.9238311091965908e+01
   2.9414388703003905e+01
   2.9611315231197697e+01
   3.0078392117367876e+01
   3.0271676328282243e+01
   3.0405581766986625e+01
   3.0990150503239267e+01
   3.1621159055868738e+01
   3.1765644950765822e+01
   3.2185426991069995e+01
   3.2494756040067266e+01
   3.2637267999714368e+01
   3.3083232083937936e+01
   3.3224668727058145e+01
   3.3545131958646969e+01
   3.4072944440456993e+01
   3.4410301538229938e+01
   3.4546055445954309e+01
   3.4951204090039759e+01
   3.5688053585595476e+01
   3.5723254529054380e+01
   3.6396395294976266e+01
   3.6570994693276660e+01
   3.7224967570235172e+01
   3.7987148431093850e+01
   3.8108427653974914e+01
   3.8240906863073583e+01
   3.8378666528659558e+01
   3.9278750242605994e+01
   3.9589508318814978e+01
   4.0618567888060632e+01
   4.0786891367596880e+01
   4.2079614069729310e+01
   4.2511361679203176e+01
   4.2908230290728554e+01
   4.3820103671012816e+01
   4.4650377646411847e+01
   4.7744502945546749e+01
   4.8317757565663037e+01
   5.2543651142913397e+01
   5.3483857454079647e+01
   3.1564272459831892e+00
   4.2624755877515899e+00
   4.6701538435801826e+00
   4.7544963702912533e+00
   5.1699776178990504e+00
   5.2819813549075221e+00
   5.7071993394615852e+00
   6.1513401891534212e+00
   6.3775422204543215e+00
   6.5048547395382572e+00
   6.8228724338997537e+00
   7.1092475871765117e+00
   8.1031283142870976e+00
   8.3282925030605384e+00
   8.5334639453527679e+00
   8.8456899111194023e+00
   8.9830212660978201e+00
   9.5516263420150977e+00
   9.6247078765480687e+00
   1.0143842488691103e+01
   1.0284901217208398e+01
   1.0776575880770526e+01
   1.1041815519870571e+01
   1.1047155647528568e+01
   1.1655769900041845e+01
   1.2085519326277533e+01
   1.2115122628455579e+01
   1.2342799337265628e+01
   1.2400151842148315e+01
   1.2787483772801222e+01
   1.3242898338747379e+01
   1.3274499274546880e+01
   1.3399051600988413e+01
   1.3474449673299009e+01
   1.3765537520492114e+01
   1.3879828049161862e+01
   1.3933841778945441e+01
   1.4124319391105500e+01
   1.4211715702728840e+01
   1.4427819071703301e+01
   1.4669148831784112e+01
   1.4771844901718076e+01
   1.4874934474291074e+01
   1.5242632374490396e+01
   1.5257322705580274e+01
   1.5364931381599016e+01
   1.5553248159348954e+01
   1.5663918189538860e+01
   1.5803130182364322e+01
   1.6196316806710044e+01
   1.6210308988125597e+01
   1.6257275419630979e+01
   1.6333481272519347e+01
   1.6647973404505446e+01
   1.7468869128056856e+01
   1.7521427458373445e+01
   1.7606815744009477e+01
   1.7678340641151603e+01
   1.7867992903066959e+01
   1.7892286507092404e+01
   1.8099988487256052e+01
   1.8170025646179639e+01
   1.8272031095548417e+01
   1.8644762541140803e+01
   1.8829308590938574e+01
   1.8959168532033438e+01
   1.9094653728257658e+01
   1.9135143942039971e+01
   1.9287299195477452e+01
   1.9327102444524201e+01
   1.9502180578120395e+01
   1.9512370795028776e+01
   1.9580503450493673e+01
   1.9673419454059221e+01
   1.9794911483505341e+01
   1.9966052738804642e+01
   2.0149336818916225e+01
   2.0343370305835748e+01
   2.0535664446988839e+01
   2.0576684740024202e+01
   2.0725923676801973e+01
   2.0946851658263640e+01
   2.1183333579954162e+01
   2.1279976338967046e+01
   2.1569139886014781e+01
   2.1646738627969707e+01
   2.1832250219080219e+01
   2.1940338100132468e+01
   2.2300729593267882e+01
   2.2371524840056516e+01
   2.2446588835435314e+01
   2.2880081736307648e+01
   2.2944199393731004e+01
   2.3140636855007354e+01
   2.3196943594607173e+01
   2.3668309068069487e+01
   2.3777667054890635e+01
   2.4034606786097957e+01
   2.4074899487408707e+01
   2.4310542963443911e+01
   2.4420517738718768e+01
   2.4679646356975439e+01
   2.4768665132022068e+01
   2.4938882841139950e+01
   2.5003132922859294e+01
   2.5194253631884969e+01
   2.5370449885073203e+01
   2.5527981662703617e+01
   2.5716177018352006e+01
   2.6160155549352183e+01
   2.6177224445576737e+01
   2.6430921832015152e+01
   2.6468668263441899e+01
   2.6936154458916093e+01
   2.7019688931945456e+01
   2.7129073784818519e+01
   2.7148259344132374e+01
   2.7309895824270843e+01
   2.7356890590237288e+01
   2.7611513620775497e+01
   2.7696766811563926e+01
   2.8067037611500695e+01
   2.8611743131398455e+01
   2.8612597270835934e+01
   2.8775050857584432e+01
   2.9255478483844154e+01
   2.9265211271932220e+01
   2.9371982762673337e+01
   2.9502473574463387e+01
   2.9916557168199351e+01
   3.0286704929129062e+01
   3.0572946875699348e+01
   3.0864956366641835e+01
   3.0883384065550949e+01
   3.0995767184935826e+01
   3.1318743276334917e+01
   3.1328399697144480e+01
   3.2032003331338188e+01
   3.2355029540369564e+01
   3.2556185771519921e+01
   3.2853178440394096e+01
   3.2970786163394706e+01
   3.3145192804608413e+01
   3.4481668712090979e+01
   3.4594015359079371e+01
   3.4621359245831172e+01
   3.5081568261850123e+01
   3.5444007672124904e+01
   3.6090618893296060e+01
   3.6244935719420894e+01
   3.6532904083431191e+01
   3.7101308547882141e+01
   3.7422455331277241e+01
   3.7428002163372454e+01
   3.8212404656826607e+01
   3.8397874764056624e+01
   3.8903359892148508e+01
   4.0260869758418877e+01
   4.0378137189432145e+01
   4.0507187918670681e+01
   4.0975257230311442e+01
   4.1103517302308369e+01
   4.4220186206083994e+01
   4.4386203785548410e+01
   4.5889732351011688e+01
   4.8308341212958524e+01
   4.8449288563655195e+01
   5.1115815718252037e+01
   5.2735617966962856e+01
   3.1564272459831892e+00
   4.2624755877515899e+00
   4.6701538435801826e+00
   4.7544963702912488e+00
   5.1699776178990478e+00
   5.2819813549075194e+00
   5.7071993394615879e+00
   6.1513401891534212e+00
   6.3775422204543215e+00
   6.5048547395382572e+00
   6.8228724338997537e+00
   7.1092475871765117e+00
   8.1031283142871082e+00
   8.3282925030605384e+00
   8.5334639453527679e+00
   8.8456899111194023e+00
   8.9830212660978201e+00
   9.5516263420150977e+00
   9.6247078765480722e+00
   1.0143842488691099e+01
   1.0284901217208398e+01
   1.0776575880770526e+01
   1.1041815519870571e+01
   1.1047155647528568e+01
   1.1655769900041838e+01
   1.2085519326277533e+01
   1.2115122628455570e+01
   1.2342799337265628e+01
   1.2400151842148304e+01
   1.2787483772801234e+01
   1.3242898338747379e+01
   1.3274499274546880e+01
   1.3399051600988413e+01
   1.3474449673299009e+01
   1.3765537520492114e+01
   1.3879828049161864e+01
   1.3933841778945444e+01
   1.4124319391105493e+01
   1.4211715702728847e+01
   1.4427819071703304e+01
   1.4669148831784112e+01
   1.4771844901718076e+01
   1.4874934474291070e+01
   1.5242632374490405e+01
   1.5257322705580270e+01
   1.5364931381599003e+01
   1.5553248159348948e+01
   1.5663918189538855e+01
   1.5803130182364312e+01
   1.6196316806710044e+01
   1.6210308988125590e+01
   1.6257275419630979e+01
   1.6333481272519347e+01
   1.6647973404505446e+01
   1.7468869128056895e+01
   1.7521427458373420e+01
   1.7606815744009452e+01
   1.7678340641151589e+01
   1.7867992903066945e+01
   1.7892286507092358e+01
   1.8099988487256084e+01
   1.8170025646179639e+01
   1.8272031095548435e+01
   1.8644762541140793e+01
   1.8829308590938595e+01
   1.8959168532033306e+01
   1.9094653728257672e+01
   1.9135143942039967e+01
   1.9287299195477505e+01
   1.9327102444524215e+01
   1.9502180578120445e+01
   1.9512370795028808e+01
   1.9580503450493627e+01
   1.9673419454059232e+01
   1.9794911483505359e+01
   1.9966052738804621e+01
   2.0149336818916233e+01
   2.0343370305835631e+01
   2.0535664446988779e+01
   2.0576684740024174e+01
   2.0725923676802136e+01
   2.0946851658263611e+01
   2.1183333579954169e+01
   2.1279976338967220e+01
   2.1569139886014888e+01
   2.1646738627970027e+01
   2.1832250219080404e+01
   2.1940338100132841e+01
   2.2300729593267757e+01
   2.2371524840056804e+01
   2.2446588835435406e+01
   2.2880081736307854e+01
   2.2944199393731044e+01
   2.3140636855007539e+01
   2.3196943594607539e+01
   2.3668309068069682e+01
   2.3777667054891229e+01
   2.4034606786097708e+01
   2.4074899487409020e+01
   2.4310542963444284e+01
   2.4420517738718427e+01
   2.4679646356975322e+01
   2.4768665132022623e+01
   2.4938882841139701e+01
   2.5003132922858317e+01
   2.5194253631885012e+01
   2.5370449885073963e+01
   2.5527981662704420e+01
   2.5716177018352091e+01
   2.6160155549351330e+01
   2.6177224445577163e+01
   2.6430921832012583e+01
   2.6468668263444641e+01
   2.6936154458914793e+01
   2.7019688931945797e+01
   2.7129073784817180e+01
   2.7148259344132718e+01
   2.7309895824267333e+01
   2.7356890590238422e+01
   2.7611513620779199e+01
   2.7696766811564721e+01
   2.8067037611500737e+01
   2.8611743131397237e+01
   2.8612597270831753e+01
   2.8775050857588457e+01
   2.9255478483834949e+01
   2.9265211271937556e+01
   2.9371982762673337e+01
   2.9502473574468514e+01
   2.9916557168199194e+01
   3.0286704929132735e+01
   3.0572946875698232e+01
   3.0864956366657271e+01
   3.0883384065560232e+01
   3.0995767184929083e+01
   3.1318743276307938e+01
   3.1328399697101556e+01
   3.2032003331327296e+01
   3.2355029540378297e+01
   3.2556185771539830e+01
   3.2853178440407625e+01
   3.2970786163398600e+01
   3.3145192804657142e+01
   3.4481668712063566e+01
   3.4594015359159677e+01
   3.4621359245806239e+01
   3.5081568261648236e+01
   3.5444007672271894e+01
   3.6090618893100803e+01
   3.6244935719293927e+01
   3.6532904083407381e+01
   3.7101308547350783e+01
   3.7422455331178810e+01
   3.7428002163943546e+01
   3.8212404655970822e+01
   3.8397874763397752e+01
   3.8903359892938553e+01
   4.0260869756471237e+01
   4.0378137187746020e+01
   4.0507187920426084e+01
   4.0975257228321169e+01
   4.1103517304560071e+01
   4.4220186206928737e+01
   4.4386203781965790e+01
   4.5889732347079267e+01
   4.8308341218456334e+01
   4.8449288500667187e+01
   5.1115815683979292e+01
   5.2735618654999335e+01
   4.0440219894801137e+00
   4.3495616379876152e+00
   4.5021274029924099e+00
   5.1067202057257539e+00
   5.1676858418629203e+00
   5.7634926562172382e+00
   5.9500373133108955e+00
   6.1768509370490614e+00
   6.3404591882842940e+00
   6.7346572472956208e+00
   7.2691717721344178e+00
   7.4188112169844587e+00
   8.1546661537237561e+00
   8.5358249648383762e+00
   8.8431724014297881e+00
   9.1673182861478590e+00
   9.4171310015940346e+00
   9.6277028734059815e+00
   1.0042336137019779e+01
   1.0471582098517203e+01
   1.0722149139002836e+01
   1.1434244618499129e+01
   1.1606271735450347e+01
   1.2037498140039533e+01
   1.2200749850238219e+01
   1.2211892194892942e+01
   1.2550047154781259e+01
   1.2711923801226785e+01
   1.3059562628208521e+01
   1.3190167072091441e+01
   1.3346667508462035e+01
   1.3547320309544135e+01
   1.3632335318858516e+01
   1.3829478371883040e+01
   1.3846272982752463e+01
   1.3886074310925249e+01
   1.3953265518725974e+01
   1.4183205069983170e+01
   1.4290985065224959e+01
   1.4721727791349332e+01
   1.4734271203228024e+01
   1.4767424960629299e+01
   1.4934203476538334e+01
   1.5288181433738135e+01
   1.5391110990262048e+01
   1.5700583367360895e+01
   1.5817887359131092e+01
   1.5840534036228693e+01
   1.6079517603444522e+01
   1.6204021036836906e+01
   1.6215315244994397e+01
   1.6695815279593415e+01
   1.6736841953681488e+01
   1.6938670661004767e+01
   1.7242335402878343e+01
   1.7437089598532619e+01
   1.7488588887144449e+01
   1.7899904939742584e+01
   1.8272224960577788e+01
   1.8317118035615053e+01
   1.8573328398333718e+01
   1.8707586543064973e+01
   1.8716203544480774e+01
   1.9045065542783703e+01
   1.9233797023690567e+01
   1.9301163080864043e+01
   1.9365234719364015e+01
   1.9437612065768775e+01
   1.9443586933296032e+01
   1.9680598128616960e+01
   1.9757377752762611e+01
   1.9965820480134798e+01
   1.9992138794271845e+01
   2.0186877165098160e+01
   2.0339327041612986e+01
   2.0610963040095687e+01
   2.0637488537911072e+01
   2.0951909828686784e+01
   2.1004264503614440e+01
   2.1330957299600477e+01
   2.1462293442423992e+01
   2.1791233239020304e+01
   2.1812292718155305e+01
   2.1965446025006347e+01
   2.2035377510217366e+01
   2.2660432669381613e+01
   2.2725838809388812e+01
   2.2774643253925003e+01
   2.3110714423437155e+01
   2.3194572730570997e+01
   2.3658547716852073e+01
   2.3714826361399119e+01
   2.3873886668132446e+01
   2.4005630076461763e+01
   2.4071415508115521e+01
   2.4158229126399089e+01
   2.4478224088286467e+01
   2.4520250724592849e+01
   2.4527344343873196e+01
   2.4735927425762636e+01
   2.4803016471606114e+01
   2.5069340307678122e+01
   2.5168929985590438e+01
   2.5451764319518034e+01
   2.5536826546192355e+01
   2.5650340765436653e+01
   2.5954762124365303e+01
   2.6078814385873656e+01
   2.6179419675448120e+01
   2.6292566559301704e+01
   2.6378830304681237e+01
   2.6459557118176722e+01
   2.6582109428099681e+01
   2.7087359221435111e+01
   2.7130508659175490e+01
   2.7375160978807269e+01
   2.7567993513939523e+01
   2.7843953721215247e+01
   2.8043214790828372e+01
   2.8140602973465583e+01
   2.8407346521979598e+01
   2.8548927496272388e+01
   2.9002772852929198e+01
   2.9121995913363243e+01
   2.9204538383895308e+01
   2.9238311091955484e+01
   2.9414388702986596e+01
   2.9611315231194773e+01
   3.0078392117362391e+01
   3.0271676328270896e+01
   3.0405581766973455e+01
   3.0990150503253503e+01
   3.1621159055866034e+01
   3.1765644950787937e+01
   3.2185426991068333e+01
   3.2494756040089683e+01
   3.2637267999706694e+01
   3.3083232083940324e+01
   3.3224668727063381e+01
   3.3545131958583610e+01
   3.4072944440554473e+01
   3.4410301538293716e+01
   3.4546055445922008e+01
   3.4951204090094116e+01
   3.5688053585545958e+01
   3.5723254528880354e+01
   3.6396395294834939e+01
   3.6570994693557260e+01
   3.7224967570628145e+01
   3.7987148431303339e+01
   3.8108427653286817e+01
   3.8240906863342921e+01
   3.8378666528208548e+01
   3.9278750242552420e+01
   3.9589508319245809e+01
   4.0618567887299250e+01
   4.0786891371323087e+01
   4.2079614068969747e+01
   4.2511361681050445e+01
   4.2908230283760069e+01
   4.3820103657902656e+01
   4.4650377657549029e+01
   4.7744502968820782e+01
   4.8317757593629565e+01
   5.2543651366440912e+01
   5.3483857509270081e+01
   3.5844938023201363e+00
   4.5025511081244698e+00
   4.7586431943833745e+00
   5.2105306741454616e+00
   6.0134628068981657e+00
   6.2260979601319697e+00
   6.4538863492466927e+00
   6.4809477680205783e+00
   6.8135185765623980e+00
   7.8527648163359061e+00
   7.9208810354656274e+00
   8.4093714875323347e+00
   8.4690079925398596e+00
   9.1788652155235209e+00
   9.7035811345600180e+00
   1.0110340836368493e+01
   1.0269453494244216e+01
   1.0632079817822413e+01
   1.0636343554171946e+01
   1.0744034377385097e+01
   1.1107593259879360e+01
   1.1599723596281081e+01
   1.1678133449468199e+01
   1.1822455076044600e+01
   1.2528606355750448e+01
   1.2748647700109771e+01
   1.3005353803786535e+01
   1.3093952713641105e+01
   1.3168829104455103e+01
   1.3201568347620059e+01
   1.3520121180558064e+01
   1.3694274895824917e+01
   1.3958906512630037e+01
   1.4077062467295297e+01
   1.4362023388617178e+01
   1.4446369217574242e+01
   1.4720557046809759e+01
   1.4810586767255847e+01
   1.4929283363319735e+01
   1.5176134781444267e+01
   1.5300955436704717e+01
   1.5425453155662776e+01
   1.5496530005702734e+01
   1.5612799360929996e+01
   1.5889019546203372e+01
   1.6125603679833091e+01
   1.6155172640414154e+01
   1.6590214946918419e+01
   1.6972704197018142e+01
   1.7034245739383806e+01
   1.7368518433099602e+01
   1.7531367567732236e+01
   1.7565076938665090e+01
   1.7783496458371602e+01
   1.7841579242172703e+01
   1.7876072124970769e+01
   1.8471937746255787e+01
   1.8716572729528902e+01
   1.8754555371695350e+01
   1.8804769203750933e+01
   1.8825064732217545e+01
   1.9046803771232135e+01
   1.9242548025660945e+01
   1.9433048665673713e+01
   1.9464733386206447e+01
   1.9593382672161997e+01
   1.9722575883945115e+01
   1.9913514462207342e+01
   1.9933849024646193e+01
   2.0331710311289289e+01
   2.0353103667506904e+01
   2.0569352081217794e+01
   2.0657044838505136e+01
   2.0881968954424959e+01
   2.0996111238194896e+01
   2.1582018069488111e+01
   2.1632305493204946e+01
   2.1859539013332991e+01
   2.1932547358109403e+01
   2.1987356195238259e+01
   2.2278160018066718e+01
   2.2318126515891329e+01
   2.2555269493007017e+01
   2.2883997346369938e+01
   2.2910811518679751e+01
   2.3176892040712062e+01
   2.3224234369003643e+01
   2.3295143395960167e+01
   2.3426324352097328e+01
   2.3469802158832273e+01
   2.3664421283820175e+01
   2.3784624172221125e+01
   2.4055881364148963e+01
   2.4341026012232760e+01
   2.4558563107148245e+01
   2.4692210469050256e+01
   2.4851604668790852e+01
   2.4971932675707574e+01
   2.5309794840407946e+01
   2.5510669577670821e+01
   2.5656681412787552e+01
   2.5814628755040804e+01
   2.5830150721037501e+01
   2.6028867898703485e+01
   2.6095584674381495e+01
   2.6341399339244461e+01
   2.6585801548115015e+01
   2.6880084813463057e+01
   2.7043896425852072e+01
   2.7206546672281515e+01
   2.7265230541512153e+01
   2.7460537219238134e+01
   2.7785869172231777e+01
   2.7789272203422236e+01
   2.7976692123146211e+01
   2.8327198316078423e+01
   2.8378322794209662e+01
   2.8427150267314673e+01
   2.8813448291285010e+01
   2.9167146936897737e+01
   2.9359373931558832e+01
   2.9633394002734775e+01
   2.9757121736365463e+01
   2.9841927939966396e+01
   3.0267847316390899e+01
   3.0549925470457190e+01
   3.1148550945796504e+01
   3.1231204086373232e+01
   3.1368577876690395e+01
   3.1612675858417024e+01
   3.2127949498669047e+01
   3.2252842458627711e+01
   3.2275919569890554e+01
   3.2429860271445854e+01
   3.3185362542815966e+01
   3.3461381147137189e+01
   3.3777337830882225e+01
   3.3817836689256616e+01
   3.4289644624132144e+01
   3.4963850067394027e+01
   3.5217215976117814e+01
   3.5678519746402323e+01
   3.5834834760698421e+01
   3.6159940992708918e+01
   3.6735685326082269e+01
   3.7235533913327203e+01
   3.7370951445039161e+01
   3.8204150869112780e+01
   3.8229961355021153e+01
   3.8939225385108543e+01
   3.9889843493481067e+01
   4.0337498358231812e+01
   4.0564220076460359e+01
   4.1528294000724387e+01
   4.2218043742393441e+01
   4.4068437638873384e+01
   4.5351795922430576e+01
   4.6034241262030172e+01
   4.8218470804311877e+01
   4.8947961249429838e+01
   5.2108500864657721e+01
   5.3200198487887711e+01
   4.2044199621288314e+00
   5.0516081728273168e+00
   5.2313822641217191e+00
   5.8288099993995743e+00
   6.4430433775784888e+00
   7.3829733813715483e+00
   7.4779796286349898e+00
   7.7738293950888924e+00
   7.8348033903081911e+00
   8.3252855928906122e+00
   9.3255992819862747e+00
   1.0081941514234355e+01
   1.0159310099677999e+01
   1.0461234182268758e+01
   1.0501376989177487e+01
   1.0846992754642589e+01
   1.1126523161007986e+01
   1.1473404327704465e+01
   1.1515365765593037e+01
   1.2115035207398757e+01
   1.2632352923976214e+01
   1.2722964719011673e+01
   1.2963513976049047e+01
   1.2965995146216640e+01
   1.3343427196847390e+01
   1.3434874837318128e+01
   1.3445512262177603e+01
   1.3672595370236561e+01
   1.3932337146475700e+01
   1.4181875194096214e+01
   1.4398629040530178e+01
   1.4411241373672155e+01
   1.4578804377037605e+01
   1.4758743977567468e+01
   1.5148657601956000e+01
   1.5208132398937233e+01
   1.5275955401902179e+01
   1.5384154179814459e+01
   1.5855340249800701e+01
   1.6008865195876325e+01
   1.6140332812601741e+01
   1.6403256392325833e+01
   1.6403607909378305e+01
   1.6664164567881283e+01
   1.6803682144041115e+01
   1.6930455324694190e+01
   1.7373660833746069e+01
   1.7436827661060814e+01
   1.7512103043279705e+01
   1.7672442194960155e+01
   1.7989030064024718e+01
   1.8327825039977853e+01
   1.8532345867337774e+01
   1.8686996378707118e+01
   1.9049875593440063e+01
   1.9053548956837769e+01
   1.9294902813247141e+01
   1.9387860566238171e+01
   1.9704835413468107e+01
   1.9813607545461554e+01
   1.9944043007080413e+01
   2.0075641614402191e+01
   2.0126157124219770e+01
   2.0413703961870873e+01
   2.0423740835973174e+01
   2.0529150357716940e+01
   2.0825391410434023e+01
   2.0920567910861347e+01
   2.1065146008646433e+01
   2.1192922220589914e+01
   2.1618316687176865e+01
   2.1769294853190516e+01
   2.2002932072272834e+01
   2.2303850489467393e+01
   2.2378529722809592e+01
   2.2409460598420697e+01
   2.2530832401567398e+01
   2.2561438802683259e+01
   2.2767551709251496e+01
   2.2888503711742395e+01
   2.2955417940618791e+01
   2.3075841053540604e+01
   2.3530995809534591e+01
   2.3671307996396749e+01
   2.3771187590925827e+01
   2.4102077540690562e+01
   2.4220231795823196e+01
   2.4364322122801870e+01
   2.4820905503546772e+01
   2.5120269768427384e+01
   2.5176552340669602e+01
   2.5301193115116028e+01
   2.5631525892588002e+01
   2.5820249840034670e+01
   2.5884035671060218e+01
   2.6045580060047406e+01
   2.6261917656171555e+01
   2.6280951736030215e+01
   2.6705688988742679e+01
   2.6763415116013952e+01
   2.7101705456645572e+01
   2.7210156647930617e+01
   2.7331035017939048e+01
   2.7533544308855355e+01
   2.7610246990772680e+01
   2.7749104883919330e+01
   2.7772428079280939e+01
   2.8042556420657768e+01
   2.8100618488194009e+01
   2.8266806412713120e+01
   2.8738239024824285e+01
   2.8779887007829739e+01
   2.8866966466488133e+01
   2.9159778714604020e+01
   2.9287718455073534e+01
   2.9422287349358214e+01
   2.9842551129053621e+01
   3.0036882996356539e+01
   3.0171026976339103e+01
   3.0495928867611983e+01
   3.0831740111154300e+01
   3.1031897965352222e+01
   3.1034437051809778e+01
   3.1665043521670167e+01
   3.2213409398059433e+01
   3.2317392707999659e+01
   3.2852920798881335e+01
   3.3282706821976717e+01
   3.3391057150707461e+01
   3.3955610555969457e+01
   3.4124800581879221e+01
   3.4364013981857511e+01
   3.4707385280253533e+01
   3.4842589162756163e+01
   3.5170394340198605e+01
   3.5838830814516456e+01
   3.6486168051864304e+01
   3.6789138971839073e+01
   3.6868676672919769e+01
   3.7628825164226193e+01
   3.8355575725406915e+01
   3.8379401377464909e+01
   3.8635100066141064e+01
   4.0178974210593090e+01
   4.0758953176572270e+01
   4.0921328038968106e+01
   4.1397344591582140e+01
   4.2858701834242900e+01
   4.3498288550329121e+01
   4.3570987105794266e+01
   4.4623685386852806e+01
   4.7440924244511884e+01
   4.8192927345484414e+01
   5.0506343033309953e+01
   5.2385803478022119e+01
   4.1888022997471808e+00
   5.1615648890342873e+00
   5.7314056050447517e+00
   7.0459100643064811e+00
   7.1248662984693372e+00
   7.9145861972342875e+00
   8.9930545442310112e+00
   9.6097931182339256e+00
   9.6771040761779119e+00
   1.0145221832140496e+01
   1.0351586462155957e+01
   1.0973485814547207e+01
   1.1674252383240512e+01
   1.1960473583065635e+01
   1.2187911498570916e+01
   1.2243436744232383e+01
   1.2331697263764493e+01
   1.2654236701870813e+01
   1.2985330901680813e+01
   1.3270979656203469e+01
   1.3419729478730899e+01
   1.3747577860696799e+01
   1.3784737797390902e+01
   1.3935076448248976e+01
   1.4127243563317254e+01
   1.4428479689372290e+01
   1.4502741893223313e+01
   1.4849402114685569e+01
   1.4863185805240859e+01
   1.5227689130538607e+01
   1.5439305555484248e+01
   1.5690895921942692e+01
   1.5897286178014980e+01
   1.6033777382117112e+01
   1.6071787276402596e+01
   1.6235405121325808e+01
   1.6508462669700872e+01
   1.6571349578427103e+01
   1.6825747957923749e+01
   1.7178108317242049e+01
   1.7410719206055539e+01
   1.7453234771632680e+01
   1.7937372155340398e+01
   1.8109602054982464e+01
   1.8124967114271797e+01
   1.8223977024966427e+01
   1.8300456705110342e+01
   1.8735315017199181e+01
   1.8837076631338626e+01
   1.9016239805014180e+01
   1.9137598732485028e+01
   1.9325406876177706e+01
   1.9880613182126343e+01
   1.9970619290910030e+01
   2.0327670690026345e+01
   2.0487550392263103e+01
   2.0525023381164011e+01
   2.0654680067658777e+01
   2.0901620288712849e+01
   2.1016775220973742e+01
   2.1229614711050644e+01
   2.1458525290666170e+01
   2.1640649479380095e+01
   2.1864116806294753e+01
   2.2041710190538780e+01
   2.2172337996832411e+01
   2.2335380822667435e+01
   2.2396500059412805e+01
   2.2450215952567738e+01
   2.2463678385736554e+01
   2.2754464360223903e+01
   2.2763932444091861e+01
   2.2995962521322870e+01
   2.3010941760001195e+01
   2.3163295646881970e+01
   2.3379321539850224e+01
   2.3638857730986008e+01
   2.3754271792371732e+01
   2.4012957350229936e+01
   2.4157408815448267e+01
   2.4414207282724071e+01
   2.4711446797285106e+01
   2.4976621986387801e+01
   2.5187743228927552e+01
   2.5639256274244591e+01
   2.5786931690750500e+01
   2.5959305974532668e+01
   2.6191673010000834e+01
   2.6281415143201922e+01
   2.6374715213411029e+01
   2.6616696474897516e+01
   2.6802190316088765e+01
   2.6867153828695475e+01
   2.7309025837768530e+01
   2.7546685776968651e+01
   2.7772652585083339e+01
   2.7872789629437378e+01
   2.8239237425042226e+01
   2.8297128949622810e+01
   2.8471583055281357e+01
   2.8610236145363594e+01
   2.8767444261347798e+01
   2.9055082223270158e+01
   2.9090893831873306e+01
   2.9433958488362371e+01
   2.9466175840853303e+01
   2.9703854440251437e+01
   2.9967988420988558e+01
   3.0560305911208193e+01
   3.0816399697759490e+01
   3.1081240482164958e+01
   3.1129579038641829e+01
   3.1189292607996848e+01
   3.1803355748927846e+01
   3.1935169470081711e+01
   3.2525700752220665e+01
   3.2711887416664148e+01
   3.2775112139539345e+01
   3.2862405620691050e+01
   3.3129524484486126e+01
   3.3541794233096006e+01
   3.3605500149979221e+01
   3.4357859775213754e+01
   3.4638817933083779e+01
   3.4677985654842779e+01
   3.4681995124463860e+01
   3.5327894743927821e+01
   3.5490532769043227e+01
   3.6264026615631806e+01
   3.6944954275526939e+01
   3.7656237343530002e+01
   3.7870105698249901e+01
   3.7989609644642719e+01
   3.9009879286246658e+01
   3.9612545468918093e+01
   3.9649248231897424e+01
   4.0662821146512812e+01
   4.1246026199909245e+01
   4.2191790026595122e+01
   4.2676864689101656e+01
   4.4142055282423570e+01
   4.5591166850652456e+01
   4.5923428503278096e+01
   4.8609273725641266e+01
   5.1649240515424616e+01
   5.3636426050657789e+01
   4.8858990820935446e+00
   6.9700130237946993e+00
   7.0220182233494244e+00
   7.5636505592243841e+00
   9.7052608585508437e+00
   9.7678415611974181e+00
   1.0728931415490846e+01
   1.0921313174110193e+01
   1.1478527002053539e+01
   1.1858484000801488e+01
   1.2414732341380994e+01
   1.2944356745031596e+01
   1.2964917886711920e+01
   1.3172528752513003e+01
   1.3198354807370052e+01
   1.3377198016419383e+01
   1.3473152734871466e+01
   1.3496126080575413e+01
   1.4048185707474197e+01
   1.4196629554717397e+01
   1.4247087964004828e+01
   1.4608048834446073e+01
   1.5028426621739488e+01
   1.5209926708616694e+01
   1.5436507620581173e+01
   1.5535495053314616e+01
   1.5658165139599987e+01
   1.5790122066069282e+01
   1.6127274436820915e+01
   1.6160980053881712e+01
   1.6464174107200211e+01
   1.6642592209679560e+01
   1.6818587214123482e+01
   1.7259724325385605e+01
   1.7596085973392189e+01
   1.7736594513105032e+01
   1.7859764908948097e+01
   1.8089486184338110e+01
   1.8199011291611569e+01
   1.8461276942372422e+01
   1.8643244695130253e+01
   1.9026561288238078e+01
   1.9052087852953679e+01
   1.9262945636126155e+01
   1.9779527679204151e+01
   1.9879734779674340e+01
   2.0159447295760096e+01
   2.0401091847352443e+01
   2.0460412542800878e+01
   2.0656351886427171e+01
   2.0739600122016956e+01
   2.1369326222983229e+01
   2.1497395187158290e+01
   2.1760069117649238e+01
   2.1772529935366094e+01
   2.1804526067754644e+01
   2.2009860095798672e+01
   2.2289391163764769e+01
   2.2552461674155978e+01
   2.2801749803466308e+01
   2.2966775127600027e+01
   2.2972966316292787e+01
   2.3235655017613791e+01
   2.3361824041606521e+01
   2.3642538427020490e+01
   2.3680962409057773e+01
   2.3849459422629060e+01
   2.4123718597689930e+01
   2.4187750063989867e+01
   2.4353070635802680e+01
   2.4741573776370995e+01
   2.4778897755315306e+01
   2.5012761418134261e+01
   2.5087918220824655e+01
   2.5303246274707142e+01
   2.5572649978082705e+01
   2.5795756273503660e+01
   2.6031299737326748e+01
   2.6087318111966383e+01
   2.6270759378920662e+01
   2.6330266241311538e+01
   2.6694278226539883e+01
   2.6811870266956952e+01
   2.6871209819515780e+01
   2.7011104269717823e+01
   2.7061058823679989e+01
   2.7366167895513275e+01
   2.7372444520882343e+01
   2.7978588194134208e+01
   2.8091500943109693e+01
   2.8200015172984390e+01
   2.8448920382195084e+01
   2.8658006106276243e+01
   2.8716308097973421e+01
   2.8790019813710064e+01
   2.9088983508526354e+01
   2.9387794893301827e+01
   3.0001216187237496e+01
   3.0091546453893564e+01
   3.0195754526332095e+01
   3.0557369430777371e+01
   3.0701568780302679e+01
   3.0826195482879971e+01
   3.1112138210175409e+01
   3.1482658051087089e+01
   3.1875473020213910e+01
   3.2276599371628599e+01
   3.2427685448287242e+01
   3.2694475465551541e+01
   3.2969759970655446e+01
   3.3446769626581172e+01
   3.3928969562523136e+01
   3.4056618765802156e+01
   3.4792692630862291e+01
   3.5033925826737722e+01
   3.5208799635380643e+01
   3.6220514887723077e+01
   3.6351707341888932e+01
   3.7002597012955633e+01
   3.7215058733425359e+01
   3.7390660846167805e+01
   3.8048115151077035e+01
   3.8437563198741472e+01
   3.8874707322136921e+01
   3.9418735036540454e+01
   4.0012271872908329e+01
   4.1022637197516005e+01
   4.1984321400832542e+01
   4.2822454301571852e+01
   4.3492370234306698e+01
   4.5160451222576967e+01
   4.5601694670295245e+01
   4.5683896345556718e+01
   4.7401051244157443e+01
   4.7768635993124846e+01
   5.2043493419954878e+01
   4.8271334868202196e+00
   7.5249616513745794e+00
   9.5405141173870369e+00
   1.0231644928765064e+01
   1.0822848834842613e+01
   1.1413260895549245e+01
   1.1969148299905976e+01
   1.2150479973024742e+01
   1.2343222918339370e+01
   1.3060613625882997e+01
   1.3172225869398122e+01
   1.3179073597918482e+01
   1.3448674407920809e+01
   1.4270604289587839e+01
   1.4379900692314981e+01
   1.5044260806792156e+01
   1.5144960426972379e+01
   1.5306296907682254e+01
   1.5649415627620185e+01
   1.5699789765966969e+01
   1.5976969258321395e+01
   1.6168257264551574e+01
   1.6231509579396132e+01
   1.7152193220772833e+01
   1.7609587233218118e+01
   1.7683047833693248e+01
   1.7739312553063797e+01
   1.8003285467254265e+01
   1.8065665573836228e+01
   1.8194441003459662e+01
   1.8199849835260739e+01
   1.8827387105059636e+01
   1.8880527573664235e+01
   1.8928152723697369e+01
   1.9125913762769610e+01
   1.9455037732169711e+01
   1.9727758719636366e+01
   1.9808973858309951e+01
   2.0423637708944238e+01
   2.0503219152685556e+01
   2.1118549484925335e+01
   2.1189617871970270e+01
   2.1241272543586195e+01
   2.1672921164169551e+01
   2.1787568365964734e+01
   2.2001136569547810e+01
   2.2204456022681700e+01
   2.2237717935555903e+01
   2.2540432071349116e+01
   2.2688708121247693e+01
   2.2861003821865605e+01
   2.3065247181552955e+01
   2.3216556634890324e+01
   2.3396297928933169e+01
   2.3525126093905399e+01
   2.3666679168571722e+01
   2.3725434684846118e+01
   2.3946145932454886e+01
   2.4210604028382480e+01
   2.4351279132792531e+01
   2.4510327842987316e+01
   2.4530147570325592e+01
   2.4853979610571756e+01
   2.5145933381436446e+01
   2.5178772517558404e+01
   2.5510981817146376e+01
   2.5651924373262112e+01
   2.5935374126154553e+01
   2.6058304368159742e+01
   2.6119039544249603e+01
   2.6531859321932913e+01
   2.6548172532982690e+01
   2.6781663652582171e+01
   2.6911658457110594e+01
   2.7028313751913675e+01
   2.7159621445103735e+01
   2.7372494794369530e+01
   2.7780736401342793e+01
   2.8352659161008059e+01
   2.8406485269025950e+01
   2.8517776489278042e+01
   2.8748502902610070e+01
   2.8914382378469114e+01
   2.9033993560988364e+01
   2.9130908605900842e+01
   2.9479987475535829e+01
   2.9710815359277920e+01
   3.0097869969784320e+01
   3.0145167980579753e+01
   3.0335402798756391e+01
   3.0344903034410542e+01
   3.0964502752588800e+01
   3.1257742054915621e+01
   3.1525128803520442e+01
   3.1800917742540975e+01
   3.1853778922395634e+01
   3.2368850846544021e+01
   3.2547743338255628e+01
   3.3079635453704853e+01
   3.3469502417849071e+01
   3.3634078676356289e+01
   3.3703538925159144e+01
   3.4900936618003229e+01
   3.5047250905615513e+01
   3.5777298852131963e+01
   3.5975068954384270e+01
   3.6510490796480731e+01
   3.6876310220660926e+01
   3.7081265071685138e+01
   3.7737576419063451e+01
   3.8213101404352741e+01
   3.8787731180066032e+01
   3.9149881309254724e+01
   3.9740962671429223e+01
   4.0381035607328052e+01
   4.1124797366624385e+01
   4.1519835316508470e+01
   4.1734165040549200e+01
   4.4113519077941589e+01
   4.4622269219784123e+01
   4.5768478536214808e+01
   4.6411596863173955e+01
   5.0867063788462900e+01
   5.1767920768913541e+01
   5.5512704601188553e+01
   7.2089099777603334e+00
   9.4692032463246392e+00
   1.1379556527676547e+01
   1.1711866936678367e+01
   1.2212952819918392e+01
   1.2592620697365758e+01
   1.3053985066429982e+01
   1.3105224180608110e+01
   1.3286656048154224e+01
   1.3482123429503071e+01
   1.4388037026360953e+01
   1.4997284035959698e+01
   1.5087028127220830e+01
   1.5437101385413529e+01
   1.5761805207939231e+01
   1.6261357209194657e+01
   1.7102356736691679e+01
   1.7500993833092327e+01
   1.7582402545717944e+01
   1.7769465309535562e+01
   1.7802640493868228e+01
   1.8232737065202446e+01
   1.8649886689618548e+01
   1.8834438090692124e+01
   1.8926256558398794e+01
   1.9279817691949745e+01
   1.9479990441667287e+01
   2.0134949299422821e+01
   2.0210532991033070e+01
   2.0406419009649092e+01
   2.1148634643708029e+01
   2.1422720880787647e+01
   2.1787118432450644e+01
   2.2016144482826927e+01
   2.2160977934117717e+01
   2.2202002532727576e+01
   2.2528133105557266e+01
   2.2774716004009537e+01
   2.2801900691789061e+01
   2.2958325341234861e+01
   2.3126226826736044e+01
   2.3511444000677287e+01
   2.3602449200881480e+01
   2.3658588106651635e+01
   2.3849705047453778e+01
   2.4138911711864115e+01
   2.4267162003157498e+01
   2.4283262442796719e+01
   2.4413864510080472e+01
   2.4628367028969222e+01
   2.4903116638353222e+01
   2.5123411458440483e+01
   2.5391072431994349e+01
   2.5493698851210603e+01
   2.5601684647113252e+01
   2.5633414997678202e+01
   2.5759810813359117e+01
   2.6035323941879430e+01
   2.6070498964917469e+01
   2.6329140130773894e+01
   2.6620932924328212e+01
   2.7169974383490917e+01
   2.7310498504909010e+01
   2.7701006488790220e+01
   2.7862506104817609e+01
   2.8092296478175896e+01
   2.8364511150065692e+01
   2.8414758085020381e+01
   2.8597024645454098e+01
   2.8648258599171111e+01
   2.9026316584803627e+01
   2.9138038217190005e+01
   2.9275917702647181e+01
   2.9647915301696731e+01
   2.9851325009722373e+01
   2.9947894725458340e+01
   3.0519811799771876e+01
   3.0752864320718906e+01
   3.1074958496674650e+01
   3.1214713324637515e+01
   3.1459892952774140e+01
   3.1899136421664551e+01
   3.2182863649203519e+01
   3.2373852242048613e+01
   3.2802470097039212e+01
   3.3044321801748630e+01
   3.3189023127200166e+01
   3.3635227217773974e+01
   3.3646586904852185e+01
   3.4439563612922036e+01
   3.4819896968691651e+01
   3.5146828211444358e+01
   3.5394799006569500e+01
   3.6425439906976337e+01
   3.6652416083103567e+01
   3.6718553113166642e+01
   3.8135560356513110e+01
   3.8582822641028727e+01
   3.8977476403971046e+01
   3.9047473849159353e+01
   4.0005110169666068e+01
   4.0108620503138020e+01
   4.0517882291661387e+01
   4.1567062612557052e+01
   4.2395382536575895e+01
   4.2822981091831593e+01
   4.3273671472524576e+01
   4.6156600942292364e+01
   4.7260915340297608e+01
   4.8056669561418943e+01
   4.8657263545272251e+01
   5.1667532951847903e+01
   1.1262124038472749e+01
   1.2177681508971224e+01
   1.2472577890799851e+01
   1.3056330774707732e+01
   1.3071302848529905e+01
   1.3199922546510921e+01
   1.3467555119296032e+01
   1.4921188817309494e+01
   1.4997074103876518e+01
   1.5588508529499530e+01
   1.7191555750628044e+01
   1.7288348825426290e+01
   1.7501572287518062e+01
   1.7522953848333319e+01
   1.7681512318032368e+01
   1.8198942874107168e+01
   1.8780978023051688e+01
   1.9350720937331264e+01
   1.9929725572836482e+01
   2.0125244780930476e+01
   2.0703332488136923e+01
   2.1383467472909910e+01
   2.1498754116535871e+01
   2.1798100854565639e+01
   2.2258653998555516e+01
   2.2556550034928385e+01
   2.2793071689995582e+01
   2.2875041920508330e+01
   2.2933408368318638e+01
   2.3116775953623211e+01
   2.3377244855378997e+01
   2.3512105071553773e+01
   2.3536549892911463e+01
   2.3728943116017213e+01
   2.3982373705772851e+01
   2.4054994119844313e+01
   2.4103217471760235e+01
   2.4222128512082143e+01
   2.4716379504967772e+01
   2.4887816020611545e+01
   2.5005948075886010e+01
   2.5060416254991576e+01
   2.5672360442699983e+01
   2.5765127261223473e+01
   2.5913149061727076e+01
   2.5993364992974062e+01
   2.6181752711540813e+01
   2.6506906733573977e+01
   2.6610105794243648e+01
   2.6707478624485695e+01
   2.6719597830424650e+01
   2.7186311463347003e+01
   2.7342787458886093e+01
   2.7580274699065054e+01
   2.8212775704807321e+01
   2.8580036027154716e+01
   2.8944913781228077e+01
   2.9215750162385088e+01
   2.9512334481172672e+01
   2.9515080707034826e+01
   3.0015236574213208e+01
   3.0194990794101216e+01
   3.0210009819233523e+01
   3.0251872202646879e+01
   3.0608794007907267e+01
   3.0993792381177659e+01
   3.1124520141098191e+01
   3.1226161205764281e+01
   3.1843152655057832e+01
   3.1855693883402793e+01
   3.2064543586558031e+01
   3.2370250805517308e+01
   3.2510167542618653e+01
   3.3421318196648862e+01
   3.3546553163563082e+01
   3.3810105031081299e+01
   3.3850404168130069e+01
   3.4263782009622147e+01
   3.4517244625658556e+01
   3.4847665400970435e+01
   3.5435115861014474e+01
   3.6502092392858238e+01
   3.6624314614386016e+01
   3.6891015201998641e+01
   3.7467454539128653e+01
   3.7919147758231517e+01
   3.7968467975605307e+01
   3.8858887694092793e+01
   3.9613294989831381e+01
   4.0429982842432437e+01
   4.0499165858823126e+01
   4.1629315678670842e+01
   4.1959074875535805e+01
   4.2849438160286176e+01
   4.3839532816492799e+01
   4.4207432687886921e+01
   4.5635162462448612e+01
   4.7242176616406795e+01
   4.8533280094965214e+01
   5.0678897784386564e+01
   1.2115395326112678e+01
   1.2466165072729247e+01
   1.3023481300818402e+01
   1.3150684353776263e+01
   1.5032690472844255e+01
   1.7126910005991945e+01
   1.7420062511299435e+01
   1.7451671196469949e+01
   1.7484889143494296e+01
   1.8119351496032877e+01
   1.8608680083143671e+01
   1.8759202488785078e+01
   2.0382671693800567e+01
   2.1012258809011385e+01
   2.2119632242310420e+01
   2.2161351416380093e+01
   2.2673054780419271e+01
   2.2788134771860317e+01
   2.2853335716471403e+01
   2.2891639490642792e+01
   2.3051488725810959e+01
   2.3225399922029549e+01
   2.3672866159813374e+01
   2.3707017041790973e+01
   2.3971023748940326e+01
   2.3992320864775039e+01
   2.4136833811799185e+01
   2.4356316494560669e+01
   2.4900025401209881e+01
   2.4942779429353926e+01
   2.5266749788670943e+01
   2.5501946550157037e+01
   2.5639653461968429e+01
   2.5899743606829293e+01
   2.6158584191539454e+01
   2.6190097195220773e+01
   2.6325580710272749e+01
   2.6584174492100676e+01
   2.6662182512896194e+01
   2.6940108772436027e+01
   2.7268156165377874e+01
   2.8011922064716178e+01
   2.8565850879497024e+01
   2.8783710099083883e+01
   2.8961293465441926e+01
   2.9085623804659946e+01
   2.9451879686515117e+01
   2.9815259930041893e+01
   2.9878967927676140e+01
   3.0584337099827245e+01
   3.0611045220788643e+01
   3.0804472218660020e+01
   3.1024603504033031e+01
   3.1175935953288832e+01
   3.1412240311596218e+01
   3.1528263804586171e+01
   3.1790165683812887e+01
   3.1860033347390704e+01
   3.2242983669330620e+01
   3.2506214605491571e+01
   3.2791756053162992e+01
   3.3579374604860561e+01
   3.3579508023405154e+01
   3.4038791153927136e+01
   3.4381250151077616e+01
   3.4754422114876043e+01
   3.5077572230700980e+01
   3.5524678263913813e+01
   3.5762622059478659e+01
   3.6355462685518795e+01
   3.6723650210137627e+01
   3.7116305567974685e+01
   3.7299375373855597e+01
   3.7982956502348536e+01
   3.7995541536234228e+01
   3.8628735289037024e+01
   3.9773870272831616e+01
   4.1378609770064557e+01
   4.1405367022629967e+01
   4.2234411679662585e+01
   4.2394281486658656e+01
   4.3675520264953015e+01
   4.4414160322158352e+01
   4.5955742013617837e+01
   4.6260149985459037e+01
   4.8769777507084854e+01
   5.1321823390652263e+01
   1.2451882412500362e+01
   1.2983381873274482e+01
   1.3147645485815831e+01
   1.7375723537206007e+01
   1.8101558277664775e+01
   1.8435175983642608e+01
   1.8676569728628053e+01
   2.0346353208557080e+01
   2.1737629081427361e+01
   2.2505288780113997e+01
   2.2812591373599801e+01
   2.2871117398233732e+01
   2.3090362914685340e+01
   2.3218357865101225e+01
   2.3645717804448545e+01
   2.3782433261370862e+01
   2.4003238889146949e+01
   2.4271923233938026e+01
   2.4532685015244716e+01
   2.4901820043547101e+01
   2.5064131069310804e+01
   2.5186971828849060e+01
   2.5382373282579266e+01
   2.5626440424915216e+01
   2.5747245941464154e+01
   2.6074720844816355e+01
   2.6186532577446009e+01
   2.6553953847828748e+01
   2.7836814883616519e+01
   2.7915052240396566e+01
   2.8281506310272999e+01
   2.8616435707634238e+01
   2.8732978759398534e+01
   2.8970553484636774e+01
   2.9589315970282204e+01
   2.9886214669789325e+01
   3.0169446689896620e+01
   3.0456247625773081e+01
   3.0784004769575013e+01
   3.0944321145635787e+01
   3.1148708013135810e+01
   3.1339584335148981e+01
   3.1369371934177881e+01
   3.1465965162578975e+01
   3.1701548282370901e+01
   3.2101089128435788e+01
   3.2626326264217980e+01
   3.2819330821798452e+01
   3.3250873638508821e+01
   3.3259765665380165e+01
   3.3856280752243990e+01
   3.3911059071691611e+01
   3.4360342233113599e+01
   3.4420233839300167e+01
   3.4837357003013096e+01
   3.5474210089887535e+01
   3.5626386715259876e+01
   3.6061408182532581e+01
   3.6488689858677532e+01
   3.6626909866902494e+01
   3.6999454010597951e+01
   3.7098840739867093e+01
   3.9224596541289458e+01
   3.9553666950747285e+01
   4.0177486140000894e+01
   4.1058086995305644e+01
   4.1983860715849509e+01
   4.2243320881336686e+01
   4.2685789001570754e+01
   4.3513859933952340e+01
   4.3537939463133199e+01
   4.5437451370819680e+01
   4.5984783797978679e+01
   4.9008563888207405e+01
   5.3909764613899412e+01
   1.3101367243041864e+01
   1.7270940748299850e+01
   1.8022647016627339e+01
   1.8571019130046754e+01
   2.2311120529922743e+01
   2.2699952717822029e+01
   2.2785396879978560e+01
   2.2844144996644868e+01
   2.3507386032160461e+01
   2.4050525130337622e+01
   2.4187073851434388e+01
   2.4456110248154523e+01
   2.4773523182356154e+01
   2.4898345307528164e+01
   2.5065538615195628e+01
   2.5371391597712545e+01
   2.5700050724186966e+01
   2.5968719353129920e+01
   2.6022776418435257e+01
   2.7150329762579993e+01
   2.7747494691107004e+01
   2.8671363457213769e+01
   2.9105953326412365e+01
   2.9691904416030606e+01
   3.0085980396280178e+01
   3.0322134433837117e+01
   3.0568273196029224e+01
   3.0898230775515437e+01
   3.0928846154140423e+01
   3.1159928937976471e+01
   3.1283880433337160e+01
   3.1297394097496543e+01
   3.1599919509506854e+01
   3.1815772699780890e+01
   3.2343821677137385e+01
   3.2447304055016602e+01
   3.2664303251522412e+01
   3.3274875132052571e+01
   3.3573438524638888e+01
   3.3823682228458765e+01
   3.4077694926080738e+01
   3.5025341279683197e+01
   3.5066782403207661e+01
   3.5196136181455145e+01
   3.5862390639777317e+01
   3.6570482463072146e+01
   3.6815948854623038e+01
   3.7328910113449737e+01
   3.7773582223410443e+01
   3.8334222296280771e+01
   3.9223751926299990e+01
   3.9341688764606140e+01
   3.9746982642749046e+01
   3.9929012278766962e+01
   4.1192107428695870e+01
   4.1386706513218407e+01
   4.2106594923134061e+01
   4.2863321215559630e+01
   4.3266576345589328e+01
   4.6061970430914641e+01
   4.7241695080678532e+01
   4.7320180863146106e+01
   5.1987120331224617e+01
   1.3100877922119285e+01
   1.8546583731609772e+01
   2.2255037200005525e+01
   2.2752099098026889e+01
   2.3480675740089342e+01
   2.4158694401036598e+01
   2.4747543689556291e+01
   2.4828509198292515e+01
   2.4885253966416442e+01
   2.5133588921366613e+01
   2.5163583380903397e+01
   2.7084576973812794e+01
   2.7612538227994879e+01
   2.7672110764042845e+01
   2.9437592524301632e+01
   2.9657457283297990e+01
   3.0204682287186802e+01
   3.0637749805357895e+01
   3.0734586706411765e+01
   3.0888991849414129e+01
   3.1145852814947496e+01
   3.1300458016216975e+01
   3.1597790087677737e+01
   3.1766412029507023e+01
   3.1870299154164872e+01
   3.2131886383726339e+01
   3.2340116433082649e+01
   3.2852542013726129e+01
   3.3724901428048646e+01
   3.3887807512319441e+01
   3.4010061997423634e+01
   3.4668578391495259e+01
   3.5151672899165568e+01
   3.6141980492722922e+01
   3.6447883141115128e+01
   3.6597540252351209e+01
   3.6862398908594969e+01
   3.7157426450615077e+01
   3.7532705486170890e+01
   3.7564649413947890e+01
   3.8063333516384837e+01
   3.9556682960331280e+01
   3.9722258387364406e+01
   4.0746750205070768e+01
   4.1399972151849859e+01
   4.1708587061538310e+01
   4.2665014555253023e+01
   4.3611494253695902e+01
   4.3672787392178904e+01
   4.3820759826167929e+01
   4.5783435875831515e+01
   4.9507565706343655e+01
   5.1372081622345583e+01
   1.8546292832783482e+01
   2.3469399790337285e+01
   2.4146077664914284e+01
   2.4719365582845231e+01
   2.4879561217386552e+01
   2.5148767901951615e+01
   2.7039715302039923e+01
   2.7468347900162556e+01
   2.7638993590447676e+01
   3.0162858414292526e+01
   3.0514429258226091e+01
   3.1121707541769123e+01
   3.1451833216315169e+01
   3.1631099239464906e+01
   3.1726154026224926e+01
   3.1875744897783875e+01
   3.2633358024841051e+01
   3.3024223015229580e+01
   3.3554136828712430e+01
   3.3942470109016782e+01
   3.4427511246525484e+01
   3.4603587268260902e+01
   3.5997973656798905e+01
   3.6553487300304795e+01
   3.6582057266586965e+01
   3.6651565062791192e+01
   3.7051761596313838e+01
   3.7340075829234053e+01
   3.8067423332600264e+01
   3.8346720579612310e+01
   3.8415559662489358e+01
   3.8941465155363694e+01
   3.9367171200374649e+01
   3.9763599993958678e+01
   4.1542447638768145e+01
   4.3071408173374152e+01
   4.3243511919817692e+01
   4.3786434844821819e+01
   4.4892820779251792e+01
   4.5325046396367668e+01
   4.6260208978174440e+01
   5.0378603833259994e+01
   2.4138527209329609e+01
   2.4708807806486508e+01
   2.4876389828109112e+01
   2.5139844679959868e+01
   2.7612446775641732e+01
   3.0167784923355565e+01
   3.1102427212422437e+01
   3.1625226862992076e+01
   3.1673649040392245e+01
   3.1832236934945438e+01
   3.2947279619830887e+01
   3.3278835215419768e+01
   3.3989100399201249e+01
   3.4503808958591158e+01
   3.5893513652593356e+01
   3.6143508736165451e+01
   3.6606405898633447e+01
   3.6994230845656496e+01
   3.7087131719991994e+01
   3.7587799025502974e+01
   3.7782006814180349e+01
   3.8215893884905491e+01
   3.8253922285622650e+01
   3.9110348501075840e+01
   3.9821331864863488e+01
   4.1229154078942742e+01
   4.2351380555888277e+01
   4.2663948695413907e+01
   4.3508037738718400e+01
   4.3816672427253366e+01
   4.5168809616261413e+01
   4.6009014903582361e+01
   4.7015738425158212e+01
   5.1430145673914069e+01
   2.4138413964151749e+01
   2.4874716426446632e+01
   3.0130745105864424e+01
   3.1096946834290112e+01
   3.1546486707502037e+01
   3.1683561886923830e+01
   3.4186247232867572e+01
   3.5788467701040858e+01
   3.5931275993512507e+01
   3.6534493163564086e+01
   3.6753061808695136e+01
   3.6788466229493558e+01
   3.7625349302110060e+01
   3.8014827434327344e+01
   3.9607400440018843e+01
   3.9807986498683363e+01
   3.9853179543273214e+01
   4.0944087459532852e+01
   4.1416725370462679e+01
   4.3270571838589305e+01
   4.3505576023847674e+01
   4.3546347447514599e+01
   4.3715072207013407e+01
   4.4129673090612975e+01
   4.6214344902391510e+01
   4.6549231083141869e+01
   2.4874844033907035e+01
   3.1093302622688238e+01
   3.1631795734225800e+01
   3.4191684403033030e+01
   3.6525356739647975e+01
   3.6735933233482477e+01
   3.7469160685050355e+01
   3.7979664445354089e+01
   3.9506100426761563e+01
   3.9807829458062791e+01
   4.0373184753859626e+01
   4.1382198044002813e+01
   4.1810852652572422e+01
   4.2662803458600273e+01
   4.3532268989114854e+01
   4.3657314839526407e+01
   4.4046100398058414e+01
   4.4481181341186577e+01
   4.6453530822326940e+01
   4.6558249472160469e+01
   2.4873822014941187e+01
   3.1080899791624855e+01
   3.6346173196186093e+01
   3.6563487609501429e+01
   3.7855989023984456e+01
   3.9051612654668020e+01
   4.1341406178910724e+01
   4.1408301396344420e+01
   4.1928600797035941e+01
   4.3198904197215661e+01
   4.3592428697988588e+01
   4.3695519961891407e+01
   4.4186065113723458e+01
   4.5066992483986631e+01
   4.6577833246162889e+01
   3.1080899756531508e+01
   3.6563487750202803e+01
   3.9051610950101924e+01
   4.1341412795464585e+01
   4.1408303807780548e+01
   4.3198896464009152e+01
   4.3592413095514736e+01
   4.3695493890651584e+01
   4.4186133851781236e+01
   4.5066968562923428e+01
   4.6577785892200851e+01
   3.6563487845603575e+01
   4.1341421063952104e+01
   4.3198889834231665e+01
   4.3695467319772632e+01
   4.4186202429138028e+01
   4.5066943691759292e+01
   4.6577751092226229e+01
   4.3198881069943170e+01
   4.3695440216126030e+01
   4.4186270516763649e+01
   4.5066920975583841e+01
   4.6577702707709932e+01
   4.4186336885192759e+01
   4.5066903971063859e+01
   4.6577663259009519e+01
   4.5066898527884682e+01
   4.6577613979239430e+01
   4.6577578064003241e+01
   4.6577546484250917e+01


==> anc/srcDataForFigures/Fig2/fig2c_14_entSpecCV7_learned_x.txt <==
  -7.3500000000000000e+01
  -7.2500000000000000e+01
  -7.1500000000000000e+01
  -7.1500000000000000e+01
  -7.0500000000000000e+01
  -7.0500000000000000e+01
  -7.0500000000000000e+01
  -6.9500000000000000e+01
  -6.9500000000000000e+01
  -6.9500000000000000e+01
  -6.9500000000000000e+01
  -6.9500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.8500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.7500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.6500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.5500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.4500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.3500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.2500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.1500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -6.0500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.9500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.8500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.7500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.6500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.5500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.4500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.3500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.2500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.1500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -5.0500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.9500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.8500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.7500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.6500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.5500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.4500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.3500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.2500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.1500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -4.0500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.9500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.8500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.7500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.6500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.5500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.4500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.3500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.2500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.1500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -3.0500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.9500000000000000e+01
  -2.8500000000000000e+01
  -2.8500000000000000e+01
  -2.8500000000000000e+01
  -2.8500000000000000e+01
  -2.8500000000000000e+01
  -2.7500000000000000e+01
  -2.7500000000000000e+01
  -2.7500000000000000e+01
  -2.6500000000000000e+01
  -2.6500000000000000e+01
  -2.5500000000000000e+01
  -2.4500000000000000e+01


==> anc/srcDataForFigures/Fig2/fig2c_14_entSpecCV7_learned_y.txt <==
   3.0019294728256916e+01
   3.0019294540308433e+01
   2.8409901894273386e+01
   3.0019294608665827e+01
   2.3702160323305815e+01
   2.8409901892332133e+01
   3.0019294487833207e+01
   2.3502432649377372e+01
   2.3702160330197163e+01
   2.5697688230965309e+01
   2.8409901891647053e+01
   3.0019294507750015e+01
   2.1605463658415246e+01
   2.2660973256925615e+01
   2.3502432645421010e+01
   2.3702160316166566e+01
   2.5697688239619566e+01
   2.8409902002737944e+01
   3.0019294243375711e+01
   1.8433653644877037e+01
   2.1605463657363469e+01
   2.2154069193891729e+01
   2.2207968904848965e+01
   2.2660973258231863e+01
   2.3438834495620647e+01
   2.3502432661670802e+01
   2.3702160320865275e+01
   2.5697688216748805e+01
   2.8409902081260615e+01
   3.0019294844510394e+01
   1.8433653645335838e+01
   1.9236054357327024e+01
   1.9414377787349000e+01
   2.1605463655004975e+01
   2.2154069200592168e+01
   2.2207968901047625e+01
   2.2660973256777101e+01
   2.2878233902662249e+01
   2.3438834496583393e+01
   2.3502432656876849e+01
   2.3702160306254427e+01
   2.5081555099712805e+01
   2.5697688223346770e+01
   2.8409901851653146e+01
   3.0019294498751602e+01
   1.8441374913262656e+01
   1.9083464460413108e+01
   1.9236479497827297e+01
   1.9570719294508457e+01
   1.9752010858956357e+01
   1.9969909332951971e+01
   2.1623111453349381e+01
   2.2082193575342860e+01
   2.2218688873743705e+01
   2.2464059434542939e+01
   2.2718360602938091e+01
   2.3401763499888609e+01
   2.3490967270526369e+01
   2.3674831392462842e+01
   2.4271295338104313e+01
   2.4949226686277658e+01
   2.5133316875755568e+01
   2.5710745721203828e+01
   2.8440103783901286e+01
   3.0020165081200318e+01
   1.6078024401484811e+01
   1.7954250061522636e+01
   1.8443973075667781e+01
   1.8801212057872938e+01
   1.9083726591853438e+01
   1.9236424168999356e+01
   1.9551544680583405e+01
   1.9757259662479214e+01
   1.9974635463115828e+01
   2.0739115673259949e+01
   2.1203593124943570e+01
   2.1640531816174263e+01
   2.2207614184108660e+01
   2.2219219788795311e+01
   2.2524059691500312e+01
   2.2719611774899310e+01
   2.3150394316223995e+01
   2.3494267461047929e+01
   2.3670005856960060e+01
   2.3765331752657133e+01
   2.5078758165974552e+01
   2.5322624287029495e+01
   2.6032867446186600e+01
   2.6108170739964958e+01
   2.9839112348731618e+01
   3.1124204871586247e+01
   1.4818916023174701e+01
   1.5671455634692212e+01
   1.6080021258327971e+01
   1.7991896707392144e+01
   1.8048291568577039e+01
   1.8447782751804649e+01
   1.8787611622659760e+01
   1.8942326076014336e+01
   1.9097751774609364e+01
   1.9154356330041168e+01
   1.9295180493657163e+01
   1.9577131618130910e+01
   1.9790407961241741e+01
   1.9898495528947365e+01
   2.0047101508474380e+01
   2.0740620534131157e+01
   2.0973210923471481e+01
   2.1034496870531282e+01
   2.1641434664803789e+01
   2.1923455109348016e+01
   2.2192962277670411e+01
   2.2326937540758301e+01
   2.2545267040831380e+01
   2.2915966353729726e+01
   2.2979889377422655e+01
   2.3267454527499250e+01
   2.3832540197968623e+01
   2.4000538353571315e+01
   2.5201749823083187e+01
   2.5623640008916450e+01
   2.5636292028227324e+01
   2.7813468590809702e+01
   2.8525516401604300e+01
   2.9909890871243295e+01
   1.3078372411079945e+01
   1.4823817977867218e+01
   1.5451533058905747e+01
   1.5682636572260245e+01
   1.6091789650592137e+01
   1.6421236382116458e+01
   1.7277676068057932e+01
   1.7820190249042017e+01
   1.8003489814987436e+01
   1.8050207710019549e+01
   1.8269207143868378e+01
   1.8462089462155770e+01
   1.8832396355005589e+01
   1.8902680246084085e+01
   1.9077936881823362e+01
   1.9111452453030687e+01
   1.9171461838743003e+01
   1.9333505776549046e+01
   1.9613394252876624e+01
   2.0026248448081169e+01
   2.0034525636708644e+01
   2.0114202413910441e+01
   2.0831494092742780e+01
   2.0914928889974501e+01
   2.1013093404983152e+01
   2.1683521772770593e+01
   2.1696840376573665e+01
   2.2276923328346705e+01
   2.2278717017726233e+01
   2.2601420082431869e+01
   2.2651376464407324e+01
   2.3000664856895664e+01
   2.3623309298764386e+01
   2.3772620928098032e+01
   2.4404727866999689e+01
   2.4460524922258557e+01
   2.5122728551338238e+01
   2.6263570468633301e+01
   2.6886338742528419e+01
   2.7047731209151998e+01
   2.9309444848690170e+01
   3.0130979989198437e+01
   1.1620291136965418e+01
   1.3079563116989073e+01
   1.3836259411384461e+01
   1.4234092523061772e+01
   1.4825626520502642e+01
   1.5386081493347804e+01
   1.5486696868873857e+01
   1.5688312431037103e+01
   1.6134813971248338e+01
   1.6457667979098215e+01
   1.6758091703134486e+01
   1.6991896927581458e+01
   1.7505600904296692e+01
   1.7634392524464559e+01
   1.7972284175309060e+01
   1.8046847618037511e+01
   1.8267158845305840e+01
   1.8403261835571101e+01
   1.8481696473368473e+01
   1.8556995299072220e+01
   1.8884534847458294e+01
   1.8943647421303371e+01
   1.9151110737311360e+01
   1.9351475767675829e+01
   1.9526325669301652e+01
   1.9606792254180462e+01
   1.9819661770694466e+01
   1.9926273674360946e+01
   2.0100130514137089e+01
   2.0323142178728766e+01
   2.0541981756905201e+01
   2.0711425282211728e+01
   2.0786617637321083e+01
   2.0920522781929957e+01
   2.0975255436204790e+01
   2.1327348721661117e+01
   2.1506992725277311e+01
   2.1908182675339486e+01
   2.1996603584102264e+01
   2.2578365081518299e+01
   2.2733028804814964e+01
   2.2901018733033435e+01
   2.3042866162984968e+01
   2.3160120489010581e+01
   2.3900483608034730e+01
   2.4293133849170086e+01
   2.4528214924782716e+01
   2.4610359751913801e+01
   2.5381344100752283e+01
   2.6137948489456203e+01
   2.6390086370908854e+01
   2.7596426357682049e+01
   2.9511347391148501e+01
   1.0692862878703302e+01
   1.1623917023439585e+01
   1.2262496441590175e+01
   1.3188714888287135e+01
   1.4013863150685081e+01
   1.4139845311479903e+01
   1.4262964622359574e+01
   1.4912782597849640e+01
   1.5217449275046532e+01
   1.5283797095250581e+01
   1.5441645315232693e+01
   1.5792885610916191e+01
   1.5892383711438983e+01
   1.5974594423306385e+01
   1.6203684906561598e+01
   1.6494215479178663e+01
   1.6572076923523191e+01
   1.6799040456860759e+01
   1.7062713653368249e+01
   1.7237152315440987e+01
   1.7432200294956967e+01
   1.7565122552188427e+01
   1.7799448400222122e+01
   1.7971201692322452e+01
   1.8128010114800020e+01
   1.8138326000411702e+01
   1.8428472518903948e+01
   1.8563976681376879e+01
   1.8679515823900182e+01
   1.8881673902270045e+01
   1.8960206080424435e+01
   1.9336342505638083e+01
   1.9397463101438479e+01
   1.9461718334133014e+01
   1.9598544470564203e+01
   1.9671549475196180e+01
   1.9959535835291735e+01
   2.0073492998075345e+01
   2.0250735351170043e+01
   2.0530077679948288e+01
   2.0546927767970125e+01
   2.0754295710465268e+01
   2.0788208543417195e+01
   2.0908719499343764e+01
   2.1475972198251895e+01
   2.1619492435926318e+01
   2.1776813859154956e+01
   2.1977936528483621e+01
   2.2320153230988332e+01
   2.2533926107863930e+01
   2.2726344236500225e+01
   2.2855870795144693e+01
   2.2942370768878593e+01
   2.3046131853614494e+01
   2.3647269804852520e+01
   2.4332370118233062e+01
   2.4386471033319221e+01
   2.4791523885374428e+01
   2.5803304508433175e+01
   2.6326473508198053e+01
   2.6555386345967680e+01
   2.6736275172716226e+01
   2.9481349162318001e+01
   1.0653044362345915e+01
   1.0691407004296023e+01
   1.1717030782554815e+01
   1.1906639308081500e+01
   1.2020056242936480e+01
   1.2667224905131848e+01
   1.2740517316288875e+01
   1.3288499867458770e+01
   1.3681178245168399e+01
   1.3694014022068570e+01
   1.4168011647258835e+01
   1.4305004459825810e+01
   1.4626456329653601e+01
   1.5039725997853122e+01
   1.5121068344114109e+01
   1.5395784699420449e+01
   1.5706424808274072e+01
   1.5829863320504113e+01
   1.5832604307233135e+01
   1.6007496990254140e+01
   1.6130151891416659e+01
   1.6217856691713681e+01
   1.6480363814344177e+01
   1.6506993156762679e+01
   1.6654291516842129e+01
   1.6898008180262174e+01
   1.6965976251819786e+01
   1.7029041509698459e+01
   1.7371977457068226e+01
   1.7442709820058592e+01
   1.7598471166550244e+01
   1.7831963176298622e+01
   1.7899037711038019e+01
   1.7958177864338506e+01
   1.8146051535656031e+01
   1.8202346370618631e+01
   1.8282685951453370e+01
   1.8541199165131363e+01
   1.8689410880340255e+01
   1.8857362041266981e+01
   1.9020991550233013e+01
   1.9193886339692963e+01
   1.9198265752496866e+01
   1.9516475143016240e+01
   1.9525472785065315e+01
   1.9862215004319690e+01
   1.9888247785926954e+01
   2.0132132105112728e+01
   2.0217689642625103e+01
   2.0437959698360888e+01
   2.0599757843811307e+01
   2.0787236894083868e+01
   2.0832254407021377e+01
   2.0986919277873316e+01
   2.1046825978873631e+01
   2.1185867046287697e+01
   2.1241362147977377e+01
   2.1455143020683824e+01
   2.1815736412641460e+01
   2.2019347797094731e+01
   2.2577585564946045e+01
   2.2829381466981616e+01
   2.2898982034095507e+01
   2.3098296169627027e+01
   2.3478571733199345e+01
   2.3519323840666129e+01
   2.4051285202086518e+01
   2.4098281408008820e+01
   2.4114948781393238e+01
   2.4929584830834816e+01
   2.5288929272328115e+01
   2.5372766078312193e+01
   2.6809502251222575e+01
   2.7786286326636372e+01
   2.9626312123682467e+01
   1.0478641211133590e+01
   1.0588427673513094e+01
   1.0660124967485283e+01
   1.0746439288517786e+01
   1.1064393266477984e+01
   1.1453760443361457e+01
   1.1781715772679009e+01
   1.1912468787245142e+01
   1.2169915346328057e+01
   1.2622754555149628e+01
   1.2731647534821246e+01
   1.3016061856592433e+01
   1.3110510973857796e+01
   1.3347810453037065e+01
   1.3676671035313397e+01
   1.3685789847923461e+01
   1.4111486841008569e+01
   1.4324321373478364e+01
   1.4403876954900932e+01
   1.4560066621089440e+01
   1.4998750747551878e+01
   1.5191679038668585e+01
   1.5287610624846357e+01
   1.5561634516822929e+01
   1.5635398620007663e+01
   1.5827008808008269e+01
   1.5852790700182810e+01
   1.5904499824649223e+01
   1.5923666000086598e+01
   1.6106237245259969e+01
   1.6184738136736442e+01
   1.6235623586422591e+01
   1.6560188802850746e+01
   1.6687329550950246e+01
   1.6863476117307201e+01
   1.6918135181853714e+01
   1.7137296577080047e+01
   1.7169981892573610e+01
   1.7471884213624129e+01
   1.7562813044232893e+01
   1.7736249718953690e+01
   1.7911892266214949e+01
   1.7972195871993875e+01
   1.8012434391147753e+01
   1.8040392020562557e+01
   1.8476296061492924e+01
   1.8609273935863406e+01
   1.8731552394658380e+01
   1.8833727919892937e+01
   1.8862201592084407e+01
   1.9048362483867077e+01
   1.9247328272220059e+01
   1.9265850207065832e+01
   1.9366744234058320e+01
   1.9376566781685355e+01
   1.9616055565977138e+01
   1.9731679454727335e+01
   1.9797376782309879e+01
   1.9928136105480174e+01
   1.9953074407667820e+01
   2.0205285733175973e+01
   2.0334655288209991e+01
   2.0448273953186774e+01
   2.0937295403563354e+01
   2.0964756829915270e+01
   2.1203527687404453e+01
   2.1296661457344356e+01
   2.1404933778450125e+01
   2.1627157208353772e+01
   2.1800999492641871e+01
   2.2040139568414286e+01
   2.2080625242326580e+01
   2.2407761727846339e+01
   2.2583721695695072e+01
   2.2858105645935908e+01
   2.2958807836207679e+01
   2.3475556396537403e+01
   2.3584781083728725e+01
   2.3821813705967269e+01
   2.3874924163959420e+01
   2.4082159207375579e+01
   2.4202141349922272e+01
   2.4502927709262792e+01
   2.5232669557168318e+01
   2.6008622051603417e+01
   2.8101705708824710e+01
   2.9951052109202017e+01
   9.9415665816269332e+00
   1.0616973796174475e+01
   1.0618211186170550e+01
   1.0750466910462880e+01
   1.0838525598988827e+01
   1.0890769765857621e+01
   1.1271599931214860e+01
   1.1325202774221189e+01
   1.1587139247925091e+01
   1.1633054666258376e+01
   1.1837676949505537e+01
   1.2186364389170537e+01
   1.2254375871460280e+01
   1.2400404509807768e+01
   1.2535351690121086e+01
   1.2599963979263691e+01
   1.2865937690184863e+01
   1.3128462674912667e+01
   1.3210976962077103e+01
   1.3361451474985557e+01
   1.3509480961680321e+01
   1.3545854784102760e+01
   1.3821447355337392e+01
   1.3937698994600181e+01
   1.4060929815183021e+01
   1.4265798861540963e+01
   1.4553273775268606e+01
   1.4562646289547990e+01
   1.4732401974730138e+01
   1.5071852653115812e+01
   1.5162215705077703e+01
   1.5306118763136578e+01
   1.5401119642453972e+01
   1.5550221535054520e+01
   1.5682855357999891e+01
   1.5770869313083898e+01
   1.5907378217492196e+01
   1.5990524078348406e+01
   1.6159658198230964e+01
   1.6174759516363132e+01
   1.6316550635647893e+01
   1.6361641140818527e+01
   1.6609757054650171e+01
   1.6666141665731566e+01
   1.6856243434129915e+01
   1.6946481548828878e+01
   1.7087713649919500e+01
   1.7188199601237557e+01
   1.7275092884222527e+01
   1.7411271327059417e+01
   1.7453084244537639e+01
   1.7633455744253265e+01
   1.7640242250842448e+01
   1.7677297832064632e+01
   1.7981475098817327e+01
   1.8271942605988322e+01
   1.8366353049167493e+01
   1.8469005157270075e+01
   1.8504087233375326e+01
   1.8650337860616094e+01
   1.8848512088486530e+01
   1.8917616942505038e+01
   1.8924926706463186e+01
   1.9076989315750961e+01
   1.9217410850815934e+01
   1.9423610270726488e+01
   1.9440988401406383e+01
   1.9677808031335015e+01
   1.9740899988385888e+01
   1.9824317033535870e+01
   1.9867109041270076e+01
   1.9920266111684438e+01
   2.0177237154723304e+01
   2.0205559336153748e+01
   2.0473303036156032e+01
   2.0619723264448218e+01
   2.0758687753375725e+01
   2.0834055526003603e+01
   2.0930221645031050e+01
   2.1174237548444815e+01
   2.1327188933869387e+01
   2.1467991022066634e+01
   2.1609127619533115e+01
   2.1740679953694571e+01
   2.2086304699319840e+01
   2.2190845879145638e+01
   2.2520151092972821e+01
   2.2712123110564495e+01
   2.2789993845746316e+01
   2.2919609175237614e+01
   2.3336710837564123e+01
   2.3548322161219307e+01
   2.3982525325395777e+01
   2.4541074753222826e+01
   2.4660754732886613e+01
   2.4865992679219165e+01
   2.5978394700035800e+01
   2.7702699302524213e+01
   2.8304295344841012e+01
   3.3551740790736680e+01
   7.6553017395799721e+00
   9.8287671013242761e+00
   1.0005792020457783e+01
   1.0180573423416218e+01
   1.0472344734628740e+01
   1.0564420118506431e+01
   1.0680627917557660e+01
   1.0867065321216982e+01
   1.0966264784466658e+01
   1.1019279014256261e+01
   1.1237079037563475e+01
   1.1370590122767195e+01
   1.1429830097006644e+01
   1.1626148362773787e+01
   1.1858282677638469e+01
   1.2074708955957805e+01
   1.2204115982651098e+01
   1.2281890401750264e+01
   1.2383244124792840e+01
   1.2492976968555832e+01
   1.2527085574000067e+01
   1.2539451494866166e+01
   1.2747372405935462e+01
   1.2759405908640129e+01
   1.3058484926493701e+01
   1.3063733288322151e+01
   1.3573631848499328e+01
   1.3601876834419000e+01
   1.3678242351911615e+01
   1.3807832517348958e+01
   1.3815742588289080e+01
   1.3961313036893280e+01
   1.4064119794207219e+01
   1.4549635926329133e+01
   1.4590785257622324e+01
   1.4629072378882919e+01
   1.4636300044870117e+01
   1.4853146661334980e+01
   1.5022843095277880e+01
   1.5080849797317699e+01
   1.5231487943903277e+01
   1.5357749665376653e+01
   1.5454591987286067e+01
   1.5471476392553953e+01
   1.5657525701902241e+01
   1.5873816851351171e+01
   1.6056185109007099e+01
   1.6071289936817656e+01
   1.6122654837793334e+01
   1.6201348358436139e+01
   1.6457329022080163e+01
   1.6605914390905902e+01
   1.6707720618502552e+01
   1.6753268049181415e+01
   1.6817831220328436e+01
   1.6900171477517887e+01
   1.7007620060004996e+01
   1.7157262439537593e+01
   1.7246516512979195e+01
   1.7323134821651990e+01
   1.7366005810462376e+01
   1.7578377409234509e+01
   1.7605075824649273e+01
   1.7678079236587379e+01
   1.7731107450796607e+01
   1.8007450524895187e+01
   1.8040357574815122e+01
   1.8128222354521764e+01
   1.8293132228714953e+01
   1.8470467979061748e+01
   1.8575297437955150e+01
   1.8731286758804828e+01
   1.8890719228822071e+01
   1.9057283363437090e+01
   1.9128877836989965e+01
   1.9174431538298609e+01
   1.9229629858457219e+01
   1.9509696136826868e+01
   1.9549947981069526e+01
   1.9717725625036987e+01
   1.9743542408720295e+01
   1.9888164249973741e+01
   2.0184934569573777e+01
   2.0213209858470218e+01
   2.0332142163202619e+01
   2.0379203105246994e+01
   2.0389788827645997e+01
   2.0512761091950370e+01
   2.0648157053848568e+01
   2.0826542703119348e+01
   2.0884601395848293e+01
   2.1141193936644882e+01
   2.1212392987501175e+01
   2.1639052370622693e+01
   2.1759012468733420e+01
   2.1980471377984152e+01
   2.2082251685545970e+01
   2.2535189448994036e+01
   2.2546916948193239e+01
   2.2671698270829197e+01
   2.2844527670482588e+01
   2.2979657281772973e+01
   2.3264656788517662e+01
   2.3390461701875008e+01
   2.3635592100249447e+01
   2.4089391691905032e+01
   2.4336733121174646e+01
   2.4655978752211691e+01
   2.7199628433281102e+01
   2.9349674873599927e+01
   3.1858150040377041e+01
   3.8696269658189401e+01
   4.7786491827986062e+00
   8.0319319323852092e+00
   9.1646542995504792e+00
   9.5138025804233219e+00
   1.0096406019346968e+01
   1.0117127729634833e+01
   1.0223057793796556e+01
   1.0461749892233996e+01
   1.0493349340187033e+01
   1.0748047688072090e+01
   1.0775472250973712e+01
   1.0995507205771922e+01
   1.1099585930697307e+01
   1.1151631098858310e+01
   1.1278951019001335e+01
   1.1399472973793687e+01
   1.1436762359833301e+01
   1.1763672314448051e+01
   1.1895291368671577e+01
   1.1991574032059740e+01
   1.1999203766605111e+01
   1.2229629012618888e+01
   1.2410213024123271e+01
   1.2425482408090193e+01
   1.2434377173751690e+01
   1.2537931527581806e+01
   1.2556033882104094e+01
   1.2661286659549017e+01
   1.2738429174747850e+01
   1.2848488661027528e+01
   1.2987375190759963e+01
   1.3146850259489469e+01
   1.3200153131462086e+01
   1.3259012859804228e+01
   1.3485189755813598e+01
   1.3671921367101627e+01
   1.3828010278972426e+01
   1.3838161840490395e+01
   1.3895347521309803e+01
   1.3976702779831893e+01
   1.4136894673958334e+01
   1.4312609720210569e+01
   1.4317127578291336e+01
   1.4398764048954988e+01
   1.4416734337430047e+01
   1.4466563678581466e+01
   1.4706534857987631e+01
   1.4715497492052519e+01
   1.4909787153312115e+01
   1.4952142157394746e+01
   1.5139340116532194e+01
   1.5139447101701478e+01
   1.5371458624548259e+01
   1.5377119597572475e+01
   1.5521750109673311e+01
   1.5597884021909133e+01
   1.5667156912595969e+01
   1.5966906845263123e+01
   1.6044610048952400e+01
   1.6075486406973443e+01
   1.6101098424528093e+01
   1.6241974195403301e+01
   1.6360134364946074e+01
   1.6523761779118669e+01
   1.6661715175623048e+01
   1.6675570566465911e+01
   1.6761551443496156e+01
   1.6966734863418282e+01
   1.7032067704716777e+01
   1.7087483759600584e+01
   1.7129791859495903e+01
   1.7133448481939773e+01
   1.7404634445021827e+01
   1.7460821290608866e+01
   1.7496942047793219e+01
   1.7617255489096852e+01
   1.7863498351785626e+01
   1.7936666198016518e+01
   1.7974216042775907e+01
   1.8022673518354878e+01
   1.8302689993012361e+01
   1.8326995243397704e+01
   1.8587887992514283e+01
   1.8720595283028693e+01
   1.8829357500970630e+01
   1.8860254383483511e+01
   1.8871816870277382e+01
   1.9129251618146551e+01
   1.9256694025663482e+01
   1.9385159148745398e+01
   1.9566691134917601e+01
   1.9696656435161181e+01
   1.9772731330730220e+01
   1.9823122340504884e+01
   2.0010221140268666e+01
   2.0076494401661456e+01
   2.0220049508869717e+01
   2.0258787963411510e+01
   2.0440039211315902e+01
   2.0534383504806414e+01
   2.0722374050813865e+01
   2.0759688849871978e+01
   2.0790828159587445e+01
   2.0989664621326167e+01
   2.1125181850634178e+01
   2.1186237868146552e+01
   2.1218181127083451e+01
   2.1548577400184662e+01
   2.2107385726948575e+01
   2.2181248813870319e+01
   2.2203924470693369e+01
   2.2750909493756705e+01
   2.2831401229118708e+01
   2.2909587740103898e+01
   2.3246399778044374e+01
   2.3466302463076108e+01
   2.3679291870707925e+01
   2.3768070248974304e+01
   2.4407094321616210e+01
   2.4577171042975703e+01
   2.4933287450505638e+01
   2.5123070754008104e+01
   2.5318910321722644e+01
   2.9097285637020427e+01
   3.0408032646499201e+01
   4.8266012106317699e+00
   7.1226821991699394e+00
   7.5996440138611927e+00
   8.0922177956860644e+00
   8.4185830401176798e+00
   9.5831448145936804e+00
   9.6691363483151189e+00
   9.9528532611401683e+00
   9.9693921405815722e+00
   1.0221955494828833e+01
   1.0437391442395967e+01
   1.0479204275552236e+01
   1.0585949745407621e+01
   1.0621593473649476e+01
   1.0913351715241413e+01
   1.1001401892080764e+01
   1.1188783849072699e+01
   1.1217878680351523e+01
   1.1265040056391362e+01
   1.1471849109040331e+01
   1.1656205182134839e+01
   1.1734233855397633e+01
   1.1768633958967900e+01
   1.1954546106840514e+01
   1.2040014546505333e+01
   1.2239182138525791e+01
   1.2313826460667029e+01
   1.2415336130160163e+01
   1.2465426522273063e+01
   1.2472934326747104e+01
   1.2569765336233106e+01
   1.2622737388020374e+01
   1.2707797680304393e+01
   1.2735780352644934e+01
   1.2844402425798433e+01
   1.2934184589622888e+01
   1.2964271727053742e+01
   1.3078555404472535e+01
   1.3178397167455596e+01
   1.3233756858867283e+01
   1.3305608698374204e+01
   1.3506238454294527e+01
   1.3686680985142802e+01
   1.3745664362562422e+01
   1.3756130584573473e+01
   1.3913506187199076e+01
   1.3983438516430651e+01
   1.4006077647756632e+01
   1.4173639948435603e+01
   1.4188330472536149e+01
   1.4430241062683718e+01
   1.4485600107074042e+01
   1.4538412735653647e+01
   1.4702020709419452e+01
   1.4768612437856152e+01
   1.4882262812594979e+01
   1.4980930616461428e+01
   1.5026130875480058e+01
   1.5149145171803164e+01
   1.5348279009787746e+01
   1.5432731386202548e+01
   1.5452142759521426e+01
   1.5512233784672937e+01
   1.5592320966171155e+01
   1.5637809905915800e+01
   1.5689409894790330e+01
   1.5872078993745204e+01
   1.5882615532133892e+01
   1.6015150785919914e+01
   1.6024434013726601e+01
   1.6127720612865097e+01
   1.6232832498939509e+01
   1.6299658993825307e+01
   1.6496726928343605e+01
   1.6592274298644266e+01
   1.6606285742325788e+01
   1.6771865004155387e+01
   1.6838923497932903e+01
   1.7135804152750065e+01
   1.7178624474004611e+01
   1.7261465076100503e+01
   1.7283525752239139e+01
   1.7352916318439039e+01
   1.7523727922133560e+01
   1.7680764271075279e+01
   1.7760474328053952e+01
   1.7778314875772633e+01
   1.7912110412118086e+01
   1.8028806067362382e+01
   1.8104405532811210e+01
   1.8147116878170433e+01
   1.8312867990421882e+01
   1.8322780167334059e+01
   1.8398191704856604e+01
   1.8665105325870183e+01
   1.8736381204348593e+01
   1.8757568370460639e+01
   1.9086129048476170e+01
   1.9151250524955401e+01
   1.9265096627816867e+01
   1.9332040431865462e+01
   1.9431596357078153e+01
   1.9641646879328391e+01
   1.9721627178483473e+01
   1.9916636887920959e+01
   2.0070468120605256e+01
   2.0150875181565656e+01
   2.0246588985045435e+01
   2.0263472536272207e+01
   2.0445815404336436e+01
   2.0490286856869670e+01
   2.0626811743624625e+01
   2.0788350742446379e+01
   2.0960745962489781e+01
   2.0969031283079907e+01
   2.1114978001170403e+01
   2.1156767911043122e+01
   2.1431315859403540e+01
   2.1598789817173866e+01
   2.1731819494256921e+01
   2.1748312038956389e+01
   2.1803652489445266e+01
   2.2066783973973749e+01
   2.2114432054010901e+01
   2.2319165255803597e+01
   2.2754835305538446e+01
   2.2758803646987985e+01
   2.3196989539619345e+01
   2.3254734099512909e+01
   2.3843064639745215e+01
   2.4866299583474230e+01
   2.4946198876976197e+01
   2.6199086019015841e+01
   2.7226116516201241e+01
   2.8883608824874411e+01
   3.5677298123897110e+01
   4.1595479521691159e+00
   5.0757386645725191e+00
   5.7337634370020840e+00
   7.3364183349397329e+00
   7.5826136607055279e+00
   8.4388675266611450e+00
   8.9911514344359098e+00
   9.2494010879370787e+00
   9.3429630462414277e+00
   9.7161735219485177e+00
   9.8517796813244214e+00
   1.0099294329158715e+01
   1.0109770519247439e+01
   1.0274366988654334e+01
   1.0619755859262144e+01
   1.0624833599107911e+01
   1.0828052979428808e+01
   1.0880976167815628e+01
   1.1044221536470566e+01
   1.1046562964060481e+01
   1.1088746791786381e+01
   1.1240907934841420e+01
   1.1277894026874124e+01
   1.1294278547279228e+01
   1.1405215498709634e+01
   1.1488167350326101e+01
   1.1647100210324995e+01
   1.1723667871091580e+01
   1.1872656949811503e+01
   1.1920895453590028e+01
   1.2237530160732762e+01
   1.2242664557496783e+01
   1.2341078970900371e+01
   1.2454548742471331e+01
   1.2528320376212990e+01
   1.2599636900552314e+01
   1.2630325338731867e+01
   1.2656334533749884e+01
   1.2738359115370100e+01
   1.2800022615122405e+01
   1.2849128209761243e+01
   1.2859149255301055e+01
   1.2944297235851472e+01
   1.3078316519050627e+01
   1.3186541717485589e+01
   1.3385535158119291e+01
   1.3389851419485877e+01
   1.3513908478043707e+01
   1.3557454469505331e+01
   1.3665433268242991e+01
   1.3665638133841108e+01
   1.3838769310538186e+01
   1.3899776835117498e+01
   1.3994819812238944e+01
   1.4052064980704719e+01
   1.4168128006012410e+01
   1.4288577049309009e+01
   1.4291657883855805e+01
   1.4573766493240413e+01
   1.4592014819585627e+01
   1.4649634300601765e+01
   1.4690470503756334e+01
   1.4849868901176112e+01
   1.4879885036332892e+01
   1.4973470776325627e+01
   1.5023956430991934e+01
   1.5054110408433058e+01
   1.5299148325450366e+01
   1.5377314761679116e+01
   1.5402846897142947e+01
   1.5431149164428284e+01
   1.5451582157704117e+01
   1.5640090983219521e+01
   1.5741763768911779e+01
   1.5790971542735258e+01
   1.5861170776915925e+01
   1.5881664546711225e+01
   1.6038452973625279e+01
   1.6071483448326607e+01
   1.6148992603660215e+01
   1.6258207345591593e+01
   1.6275124608373520e+01
   1.6322520889603577e+01
   1.6365428674924001e+01
   1.6557666671558419e+01
   1.6572630625559071e+01
   1.6699600616869713e+01
   1.6913250380998750e+01
   1.6939522867711190e+01
   1.7046407485703295e+01
   1.7102925930445586e+01
   1.7240080704803489e+01
   1.7310757987160144e+01
   1.7314534820766298e+01
   1.7362111222991157e+01
   1.7434688009331385e+01
   1.7547435945749367e+01
   1.7736506985901116e+01
   1.7910519181237653e+01
   1.7913189855098825e+01
   1.8014283227760124e+01
   1.8126461270066052e+01
   1.8342242322265061e+01
   1.8392517014401058e+01
   1.8420973069667557e+01
   1.8545498171184988e+01
   1.8605250090814625e+01
   1.8719133809806415e+01
   1.8870256032955865e+01
   1.9140273237201431e+01
   1.9403161523501861e+01
   1.9493839029371166e+01
   1.9691815304526063e+01
   1.9709964802769836e+01
   1.9802831356569293e+01
   1.9926392967935364e+01
   2.0001908837499897e+01
   2.0078693088919216e+01
   2.0266755358710405e+01
   2.0336999345250160e+01
   2.0375682408031206e+01
   2.0390000044980802e+01
   2.0660066621982917e+01
   2.0855969741617916e+01
   2.0963253940310853e+01
   2.1037651855038156e+01
   2.1212357777311148e+01
   2.1272347700796789e+01
   2.1451190250436159e+01
   2.1615541408015428e+01
   2.1802565135313671e+01
   2.1851560703898230e+01
   2.1990442510741971e+01
   2.2284858415248035e+01
   2.2431134331872176e+01
   2.2769628406156478e+01
   2.3448363209729195e+01
   2.3606889782108119e+01
   2.3804703116976121e+01
   2.4096297925282673e+01
   2.4310326357293444e+01
   2.5040613528926144e+01
   2.5909648133810098e+01
   2.6342528290500713e+01
   2.8842797373393751e+01
   2.9485948619498760e+01
   4.1883154097867248e+00
   4.9125405923702532e+00
   5.1645149146932425e+00
   5.8991352317881134e+00
   6.6480283948202503e+00
   7.2291875843377529e+00
   7.5854415621365261e+00
   7.8268504052974199e+00
   8.2198213481012914e+00
   8.9176360042040699e+00
   9.0514895901359846e+00
   9.2583867824415869e+00
   9.5616576505175761e+00
   9.7713092650809603e+00
   1.0000253073403076e+01
   1.0071537429547877e+01
   1.0193589589608743e+01
   1.0309895421340192e+01
   1.0553098350273522e+01
   1.0633861364109764e+01
   1.0635269554510637e+01
   1.0817629227886309e+01
   1.0887130213359962e+01
   1.1111493569379782e+01
   1.1205537532065868e+01
   1.1227002546319193e+01
   1.1293191489626635e+01
   1.1439828305723882e+01
   1.1451079846069398e+01
   1.1547325498587494e+01
   1.1598553581560674e+01
   1.1675000985260008e+01
   1.1837511136289402e+01
   1.1840238960270629e+01
   1.1984987700665499e+01
   1.2005029512862569e+01
   1.2316643557059180e+01
   1.2343256652042767e+01
   1.2474218703140735e+01
   1.2481024617496736e+01
   1.2592305426448041e+01
   1.2644344316797149e+01
   1.2707273780184970e+01
   1.2761128809033725e+01
   1.2825259636861249e+01
   1.2936627944853866e+01
   1.3024679926889547e+01
   1.3059001545651403e+01
   1.3069481047395799e+01
   1.3094042160507801e+01
   1.3172526758958002e+01
   1.3195266123595429e+01
   1.3391373733395699e+01
   1.3516059142514711e+01
   1.3660266548639735e+01
   1.3700854770459262e+01
   1.3866840976369776e+01
   1.3898724206894235e+01
   1.3983582528669890e+01
   1.4003097884945666e+01
   1.4089824614059522e+01
   1.4284234994349728e+01
   1.4296876046938904e+01
   1.4376863246956971e+01
   1.4515015927005663e+01
   1.4523695563394416e+01
   1.4571438524822913e+01
   1.4787989424699067e+01
   1.4873527804850896e+01
   1.4911537128542317e+01
   1.5064893377615631e+01
   1.5096537509520758e+01
   1.5130184515338346e+01
   1.5278660739968974e+01
   1.5282432846083035e+01
   1.5362604856149920e+01
   1.5456999550913345e+01
   1.5570254219015599e+01
   1.5612983537002620e+01
   1.5764212010550112e+01
   1.5771136242960806e+01
   1.5870657440054753e+01
   1.5938796575645508e+01
   1.5985223961477498e+01
   1.5996029793332164e+01
   1.6162149582658927e+01
   1.6264790350443036e+01
   1.6370036035165363e+01
   1.6398501553069799e+01
   1.6428852088029117e+01
   1.6442016754079386e+01
   1.6566561104829201e+01
   1.6615840187548347e+01
   1.6686091029161524e+01
   1.6686837647459313e+01
   1.6850123967193859e+01
   1.6951309791246452e+01
   1.6995258318049675e+01
   1.7082382579699924e+01
   1.7085674889527038e+01
   1.7169320196976692e+01
   1.7261621210455214e+01
   1.7384390850251556e+01
   1.7503335731041911e+01
   1.7648226329078362e+01
   1.7782312768163507e+01
   1.7888164259108827e+01
   1.7918883534540321e+01
   1.8138467938001167e+01
   1.8273940465493162e+01
   1.8443177073023701e+01
   1.8452145878720714e+01
   1.8569313501473481e+01
   1.8569388876476779e+01
   1.8738330353021805e+01
   1.8831855986979988e+01
   1.8850563210060010e+01
   1.9119017204972096e+01
   1.9286613662177697e+01
   1.9378395017129286e+01
   1.9442879409573155e+01
   1.9555179403530442e+01
   1.9556662462904633e+01
   1.9671322767498953e+01
   1.9852710119345335e+01
   1.9923706154875493e+01
   2.0061363203685140e+01
   2.0125462844749503e+01
   2.0243368610280353e+01
   2.0310753501310252e+01
   2.0703438746711747e+01
   2.0745764216989230e+01
   2.0757152362923549e+01
   2.0826231747081735e+01
   2.1047370510993549e+01
   2.1178054181419128e+01
   2.1178836126928346e+01
   2.1652054924809590e+01
   2.1762855799649980e+01
   2.1960323654203492e+01
   2.1981232868579866e+01
   2.2314227183801801e+01
   2.2361722498154805e+01
   2.2869268512156932e+01
   2.3055007324891594e+01
   2.3384192692109369e+01
   2.3596830921394986e+01
   2.3712200919377473e+01
   2.3974372987356745e+01
   2.4431561349132792e+01
   2.4699843591989922e+01
   2.5503001629975067e+01
   2.5702851194215700e+01
   2.7164273100320457e+01
   3.3224862895908224e+01
   3.5981941748642048e+00
   4.4898317804601717e+00
   4.8338904063681678e+00
   5.1247711426778508e+00
   5.9173905189146287e+00
   6.2337477335096532e+00
   6.3508943675403335e+00
   6.6751631439224024e+00
   7.1953814220547319e+00
   7.5548485130436642e+00
   8.0107123816024313e+00
   8.1918451744931087e+00
   8.7559988176477148e+00
   8.9207330019862123e+00
   9.4456812542222721e+00
   9.5931736986701956e+00
   9.9552324142434543e+00
   1.0097519160786250e+01
   1.0138567770087626e+01
   1.0206744197547089e+01
   1.0223007506889095e+01
   1.0352675702045385e+01
   1.0553147868736158e+01
   1.0645886871728983e+01
   1.0719817661638288e+01
   1.0917136437502542e+01
   1.0927565571653854e+01
   1.1098212746093331e+01
   1.1102704205823526e+01
   1.1288193678337475e+01
   1.1295888686599737e+01
   1.1391087710120775e+01
   1.1569604193041043e+01
   1.1570948622037726e+01
   1.1710554346311614e+01
   1.1778488808988369e+01
   1.1855028827157508e+01
   1.1889233992290688e+01
   1.1946832315037510e+01
   1.2057376573131046e+01
   1.2228628427776988e+01
   1.2269495989574276e+01
   1.2369977774268369e+01
   1.2439951261699795e+01
   1.2499992740963378e+01
   1.2616217248803698e+01
   1.2664882001400732e+01
   1.2700277658369524e+01
   1.2792209635799939e+01
   1.2843830123356110e+01
   1.2852522552806523e+01
   1.3049424318483652e+01
   1.3050509272578489e+01
   1.3206716253503449e+01
   1.3268502456882841e+01
   1.3312592170854291e+01
   1.3375468780169973e+01
   1.3392608141013334e+01
   1.3543125987046684e+01
   1.3619239288711409e+01
   1.3708795699874997e+01
   1.3804018720418709e+01
   1.3809221990289982e+01
   1.3912898937748183e+01
   1.4057632559563622e+01
   1.4139312542171773e+01
   1.4248512156918995e+01
   1.4300789890622458e+01
   1.4312045424616995e+01
   1.4385302456329553e+01
   1.4412389768407650e+01
   1.4593320427676597e+01
   1.4596879840135582e+01
   1.4683940291553519e+01
   1.4691900414101026e+01
   1.4817755943407525e+01
   1.4865752910334830e+01
   1.4993341581291276e+01
   1.5020276085710179e+01
   1.5199655042585427e+01
   1.5245330302689130e+01
   1.5387231724203760e+01
   1.5388014311197612e+01
   1.5536666505441371e+01
   1.5616658089549711e+01
   1.5655992162726088e+01
   1.5709055611645681e+01
   1.5861119628344671e+01
   1.5906221303214545e+01
   1.5929397657521928e+01
   1.5976355293879378e+01
   1.6035332350967497e+01
   1.6233575717021644e+01
   1.6312221470862021e+01
   1.6398910015365097e+01
   1.6466743958156819e+01
   1.6532347717890485e+01
   1.6586855018848809e+01
   1.6636632569178595e+01
   1.6662405023068462e+01
   1.6669380498686401e+01
   1.6779227193415110e+01
   1.6898738801219011e+01
   1.6975697508724991e+01
   1.6984514643498603e+01
   1.7230078722590015e+01
   1.7237954695883570e+01
   1.7254126794377648e+01
   1.7388145606133630e+01
   1.7492398595529259e+01
   1.7499329420479377e+01
   1.7671238132032045e+01
   1.7671845808582543e+01
   1.7827526681110452e+01
   1.7875854828028203e+01
   1.7956092700172569e+01
   1.7986341949721446e+01
   1.8155104018715331e+01
   1.8331605342366952e+01
   1.8411220171815025e+01
   1.8587474452893105e+01
   1.8664466555192561e+01
   1.8671924671396489e+01
   1.8834561377563773e+01
   1.8878303240439788e+01
   1.8944630863821946e+01
   1.9049271855487671e+01
   1.9343942498483052e+01
   1.9436014860319311e+01
   1.9461801734668065e+01
   1.9620171605327752e+01
   1.9732092572028716e+01
   1.9957964395253615e+01
   2.0142524709351918e+01
   2.0217625256712459e+01
   2.0339134115791069e+01
   2.0464346704474622e+01
   2.0530823078501498e+01
   2.0617930325473598e+01
   2.0773029251544333e+01
   2.0918733365531420e+01
   2.0940264953097422e+01
   2.1201428379901781e+01
   2.1231282718276965e+01
   2.1612765596452821e+01
   2.1767419005145289e+01
   2.1813566344568621e+01
   2.1879665438026706e+01
   2.2180341153012083e+01
   2.2409425618884335e+01
   2.2413254093299471e+01
   2.2611272304792557e+01
   2.3162437942192220e+01
   2.3232473204043849e+01
   2.3839052175030101e+01
   2.4294197694912040e+01
   2.4453217996347924e+01
   2.5402508406047790e+01
   2.5718220028255665e+01
   2.6429194776818317e+01
   2.7162956614389405e+01
   2.9145071089978988e+01
   4.0353349104473537e+00
   4.3204931768493706e+00
   4.6300817846599838e+00
   5.0215339444206775e+00
   5.1301836702344481e+00
   5.9069405436531408e+00
   5.9351386619556079e+00
   6.1620799872222785e+00
   6.1746310607673429e+00
   7.0913838751114318e+00
   7.1510101929731587e+00
   7.6075899165339740e+00
   8.0114326913362124e+00
   8.4581768272843565e+00
   8.8557157221932030e+00
   9.5661204439258807e+00
   9.6784021045618847e+00
   9.6994716152302036e+00
   9.9196148931538861e+00
   9.9431155458985430e+00
   1.0258644196948854e+01
   1.0347911581423165e+01
   1.0365372454942765e+01
   1.0602824181424033e+01
   1.0654545331991537e+01
   1.0730919882480640e+01
   1.0830779615427714e+01
   1.0923682192943998e+01
   1.0932262813531040e+01
   1.1116566074358008e+01
   1.1148127203778904e+01
   1.1276547174764154e+01
   1.1478035851587812e+01
   1.1588391451529203e+01
   1.1631313305306142e+01
   1.1649907887687412e+01
   1.1777498953678883e+01
   1.1869907395380386e+01
   1.1872946006281094e+01
   1.1913405900148208e+01
   1.2053014247010283e+01
   1.2067465318230500e+01
   1.2141044545119618e+01
   1.2227357282620787e+01
   1.2416984777772361e+01
   1.2494256631288421e+01
   1.2579672326084914e+01
   1.2621235512815231e+01
   1.2686051079969346e+01
   1.2717413122032939e+01
   1.2767088448565213e+01
   1.2855575740890311e+01
   1.2928447819935961e+01
   1.3023707631425106e+01
   1.3035008257404900e+01
   1.3120361862414279e+01
   1.3176072407858062e+01
   1.3232051795561576e+01
   1.3276513576829045e+01
   1.3347765435562676e+01
   1.3425338416926845e+01
   1.3498127298763496e+01
   1.3554229124196949e+01
   1.3637329209901720e+01
   1.3693558921090295e+01
   1.3753635558287320e+01
   1.3785123071745872e+01
   1.3880950286894899e+01
   1.3917736176483221e+01
   1.4049606493496118e+01
   1.4127540138860459e+01
   1.4242192544277113e+01
   1.4298315845795564e+01
   1.4343430247584935e+01
   1.4514296975980093e+01
   1.4546833752504220e+01
   1.4626956765529412e+01
   1.4642365219289038e+01
   1.4732192602061538e+01
   1.4822700725655482e+01
   1.4823465237577155e+01
   1.5038811923909122e+01
   1.5083045405820645e+01
   1.5108589966133621e+01
   1.5171237159163201e+01
   1.5236109422127397e+01
   1.5274127822681132e+01
   1.5321420708277593e+01
   1.5438139832693190e+01
   1.5515425700216872e+01
   1.5667127542138770e+01
   1.5701296689887428e+01
   1.5717330185317593e+01
   1.5755843706957783e+01
   1.5934366769030998e+01
   1.6002143054458962e+01
   1.6020462662407116e+01
   1.6145600307756009e+01
   1.6219012801941059e+01
   1.6401628725818931e+01
   1.6447106856036029e+01
   1.6519402874709410e+01
   1.6545069830321879e+01
   1.6578960861680738e+01
   1.6702357891426953e+01
   1.6705713406595464e+01
   1.6755609336900694e+01
   1.6879956524909701e+01
   1.6998728725304868e+01
   1.7071515453729326e+01
   1.7108857630162902e+01
   1.7298354694801482e+01
   1.7396770336713995e+01
   1.7467640461802027e+01
   1.7538105953417777e+01
   1.7546727632421891e+01
   1.7775971204771160e+01
   1.7791695009952313e+01
   1.7850697198889307e+01
   1.7912422257832350e+01
   1.7939606359332728e+01
   1.7995961649382711e+01
   1.8157227763037753e+01
   1.8353155789473846e+01
   1.8467552758678686e+01
   1.8482440348852808e+01
   1.8732002433391134e+01
   1.8740379062158183e+01
   1.8770988209800194e+01
   1.8993985690136057e+01
   1.9021055387694371e+01
   1.9236443342357067e+01
   1.9389412631840472e+01
   1.9466661513584221e+01
   1.9771965685549041e+01
   1.9776128446413622e+01
   1.9956493982938529e+01
   1.9974621629194267e+01
   2.0120338510998284e+01
   2.0139468851365418e+01
   2.0391528313764798e+01
   2.0498447959455426e+01
   2.0615940166148281e+01
   2.0854780640164599e+01
   2.0878553314756868e+01
   2.1097735079146350e+01
   2.1181528793423414e+01
   2.1411055455686139e+01
   2.1456229395583144e+01
   2.1778492496240528e+01
   2.1812033449534272e+01
   2.1953001912745655e+01
   2.2127248977578486e+01
   2.2187107892320459e+01
   2.2743397678853345e+01
   2.2761218773088562e+01
   2.3009495996289555e+01
   2.3243594097240273e+01
   2.3487304873850476e+01
   2.3633991671520810e+01
   2.3946695023263331e+01
   2.4381573298605602e+01
   2.4647630261005183e+01
   2.5565144384194681e+01
   2.7142256868852463e+01
   3.0920324813181693e+01
   3.1820713722889624e+00
   4.2333121965227649e+00
   4.6385222190035922e+00
   4.8600868621696769e+00
   5.0378457152475677e+00
   5.5202610446677340e+00
   5.6937856556694841e+00
   6.0241008310707382e+00
   6.4534834528899943e+00
   6.6022427436446316e+00
   6.7767017394891491e+00
   7.0405277791066680e+00
   7.6895584752891377e+00
   8.7667275274100813e+00
   8.8364538507314645e+00
   8.8677467062279547e+00
   9.2659390198448577e+00
   9.4897242947919160e+00
   9.5762106391595712e+00
   9.6602199748057007e+00
   9.7958247260378357e+00
   1.0059019582167720e+01
   1.0172058606730740e+01
   1.0241104071530794e+01
   1.0543892909065757e+01
   1.0591328800082525e+01
   1.0624443904399739e+01
   1.0715475306810141e+01
   1.0811748293939589e+01
   1.0869377669209314e+01
   1.0896302550836682e+01
   1.1064670874148399e+01
   1.1079421984784039e+01
   1.1286434081158005e+01
   1.1307117245799182e+01
   1.1437033327828573e+01
   1.1606650523314926e+01
   1.1631264373018119e+01
   1.1706827529981476e+01
   1.1840481200765735e+01
   1.1940692998992702e+01
   1.2017611784577408e+01
   1.2121562868754545e+01
   1.2128171815756074e+01
   1.2327062456476753e+01
   1.2377861537545542e+01
   1.2408098997771718e+01
   1.2464177537520314e+01
   1.2548838683128320e+01
   1.2557078209401892e+01
   1.2608238003239972e+01
   1.2656485443029352e+01
   1.2723549180999427e+01
   1.2876021746271780e+01
   1.2883917616610583e+01
   1.2967647472950093e+01
   1.3041116369079964e+01
   1.3091874728893814e+01
   1.3191690905466913e+01
   1.3229127109919265e+01
   1.3233079167251462e+01
   1.3316019957312939e+01
   1.3322571475070255e+01
   1.3403411476164511e+01
   1.3576237165393598e+01
   1.3686483381893536e+01
   1.3748229644748848e+01
   1.3801538618568680e+01
   1.3970740352378577e+01
   1.4015360243879625e+01
   1.4024581029148502e+01
   1.4075696364004557e+01
   1.4096144184948416e+01
   1.4244024939006719e+01
   1.4281041774857293e+01
   1.4417732146205209e+01
   1.4420175883518226e+01
   1.4471952688793664e+01
   1.4635327856841883e+01
   1.4676767698224005e+01
   1.4743205024230591e+01
   1.4876919477448354e+01
   1.4900733396544400e+01
   1.4911208028658427e+01
   1.5001175316789432e+01
   1.5014531559595786e+01
   1.5097105407593629e+01
   1.5103447543280076e+01
   1.5203646140915266e+01
   1.5248664566174265e+01
   1.5357252139744045e+01
   1.5624160942238193e+01
   1.5672740831580221e+01
   1.5725035756124406e+01
   1.5779266198019432e+01
   1.5833226406529644e+01
   1.5944090742818922e+01
   1.5953264457274070e+01
   1.5970400964319117e+01
   1.6074988132753226e+01
   1.6156007086364344e+01
   1.6217394046617855e+01
   1.6378585070581540e+01
   1.6445085562369854e+01
   1.6452448256679762e+01
   1.6541538374541407e+01
   1.6652389335381155e+01
   1.6695877046811592e+01
   1.6813692866288772e+01
   1.6921755001065929e+01
   1.6926549267263706e+01
   1.7013879628747173e+01
   1.7101417579068862e+01
   1.7209870840249813e+01
   1.7269775125361949e+01
   1.7358569891153063e+01
   1.7581823391974702e+01
   1.7604446807538874e+01
   1.7672573418876699e+01
   1.7694066467466200e+01
   1.7765576341479353e+01
   1.7969131417736321e+01
   1.8031887864589198e+01
   1.8126726065356017e+01
   1.8300591143815524e+01
   1.8333847962873186e+01
   1.8407120802225208e+01
   1.8457748836279471e+01
   1.8550484987181061e+01
   1.8581633580911951e+01
   1.8599579038357017e+01
   1.8742456466928495e+01
   1.9148474364650344e+01
   1.9205139653440131e+01
   1.9251900702930925e+01
   1.9278746180431803e+01
   1.9526795199336128e+01
   1.9665897263295093e+01
   1.9743233384335607e+01
   1.9806707365446602e+01
   1.9808649813888955e+01
   2.0027733070116852e+01
   2.0141911950814588e+01
   2.0238503110040874e+01
   2.0439973690464182e+01
   2.0748560449099298e+01
   2.0875178084841508e+01
   2.0954467605929878e+01
   2.0958545557419065e+01
   2.1185378008793872e+01
   2.1341172456557153e+01
   2.1469345487192470e+01
   2.1495617081354226e+01
   2.1952674974286392e+01
   2.2011254289565546e+01
   2.2173837489297885e+01
   2.2310707897774378e+01
   2.2386103722035788e+01
   2.2498170103619341e+01
   2.2666289811849282e+01
   2.3041816488058515e+01
   2.3583528164900645e+01
   2.3761524155476931e+01
   2.3817023227599929e+01
   2.4151940175401869e+01
   2.5381073990628877e+01
   2.5901956131938043e+01
   2.6217117753827171e+01
   2.6907274421552817e+01
   3.1820713722200327e+00
   4.2333121964917932e+00
   4.6385222190358375e+00
   4.8600868621722464e+00
   5.0378457151769700e+00
   5.5202610446750695e+00
   5.6937856556804585e+00
   6.0241008310739828e+00
   6.4534834529114580e+00
   6.6022427436821545e+00
   6.7767017395035252e+00
   7.0405277791493219e+00
   7.6895584752580319e+00
   8.7667275274948988e+00
   8.8364538506805665e+00
   8.8677467062760158e+00
   9.2659390197900073e+00
   9.4897242948762486e+00
   9.5762106391506663e+00
   9.6602199748229030e+00
   9.7958247260492346e+00
   1.0059019582291610e+01
   1.0172058606604049e+01
   1.0241104071559960e+01
   1.0543892909112177e+01
   1.0591328800138964e+01
   1.0624443904443867e+01
   1.0715475306793723e+01
   1.0811748293809892e+01
   1.0869377669231667e+01
   1.0896302550942160e+01
   1.1064670874152393e+01
   1.1079421984734971e+01
   1.1286434081149798e+01
   1.1307117245814998e+01
   1.1437033327886303e+01
   1.1606650523334803e+01
   1.1631264372965491e+01
   1.1706827530173582e+01
   1.1840481200711462e+01
   1.1940692999066464e+01
   1.2017611784740142e+01
   1.2121562868680721e+01
   1.2128171815846651e+01
   1.2327062456648482e+01
   1.2377861537266451e+01
   1.2408098997706501e+01
   1.2464177537498067e+01
   1.2548838682939921e+01
   1.2557078209212493e+01
   1.2608238003223709e+01
   1.2656485442851363e+01
   1.2723549181051307e+01
   1.2876021746028130e+01
   1.2883917616432020e+01
   1.2967647472991938e+01
   1.3041116369065175e+01
   1.3091874728761510e+01
   1.3191690905454161e+01
   1.3229127109967227e+01
   1.3233079167193692e+01
   1.3316019957095989e+01
   1.3322571474948630e+01
   1.3403411475971220e+01
   1.3576237165364159e+01
   1.3686483381879979e+01
   1.3748229644793346e+01
   1.3801538618562146e+01
   1.3970740352321473e+01
   1.4015360243867873e+01
   1.4024581028917234e+01
   1.4075696364228207e+01
   1.4096144184812896e+01
   1.4244024938712576e+01
   1.4281041774985541e+01
   1.4417732146335528e+01
   1.4420175883404813e+01
   1.4471952688645306e+01
   1.4635327856421327e+01
   1.4676767698569524e+01
   1.4743205024329654e+01
   1.4876919477412512e+01
   1.4900733396465387e+01
   1.4911208028579962e+01
   1.5001175316884884e+01
   1.5014531559611084e+01
   1.5097105408100340e+01
   1.5103447543454081e+01
   1.5203646140519178e+01
   1.5248664566238869e+01
   1.5357252140086606e+01
   1.5624160941839918e+01
   1.5672740831437023e+01
   1.5725035755692117e+01
   1.5779266197581634e+01
   1.5833226406853722e+01
   1.5944090742768426e+01
   1.5953264456923918e+01
   1.5970400964529194e+01
   1.6074988133106988e+01
   1.6156007086095329e+01
   1.6217394046526802e+01
   1.6378585070261913e+01
   1.6445085562166504e+01
   1.6452448256972364e+01
   1.6541538374745674e+01
   1.6652389335637618e+01
   1.6695877047182421e+01
   1.6813692866860499e+01
   1.6921754999696926e+01
   1.6926549266706967e+01
   1.7013879629950697e+01
   1.7101417579134175e+01
   1.7209870840282736e+01
   1.7269775125012163e+01
   1.7358569890496131e+01
   1.7581823387500730e+01
   1.7604446809422527e+01
   1.7672573416262075e+01
   1.7694066467644273e+01
   1.7765576340761232e+01
   1.7969131416631249e+01
   1.8031887865009804e+01
   1.8126726065137547e+01
   1.8300591144349255e+01
   1.8333847963586667e+01
   1.8407120799986657e+01
   1.8457748836822741e+01
   1.8550484988276157e+01
   1.8581633581649530e+01
   1.8599579036084677e+01
   1.8742456465572307e+01
   1.9148474359148675e+01
   1.9205139650908329e+01
   1.9251900703623591e+01
   1.9278746172037291e+01
   1.9526795199512819e+01
   1.9665897261937189e+01
   1.9743233382384833e+01
   1.9806707366522463e+01
   1.9808649813848874e+01
   2.0027733070501508e+01
   2.0141911958151692e+01
   2.0238503106531233e+01
   2.0439973683544853e+01
   2.0748560454570480e+01
   2.0875178100322763e+01
   2.0954467602849771e+01
   2.0958545568116566e+01
   2.1185378013590995e+01
   2.1341172477023218e+01
   2.1469345481091391e+01
   2.1495617076586974e+01
   2.1952674978358882e+01
   2.2011254302803760e+01
   2.2173837492113933e+01
   2.2310707908115486e+01
   2.2386103711044424e+01
   2.2498170085605505e+01
   2.2666289887046165e+01
   2.3041816483953557e+01
   2.3583528224229127e+01
   2.3761524135161839e+01
   2.3817023581814727e+01
   2.4151940221736290e+01
   2.5381073985577885e+01
   2.5901955985257565e+01
   2.6217116913567061e+01
   2.6907274293947427e+01
   4.0353349104843561e+00
   4.3204931768422066e+00
   4.6300817846185467e+00
   5.0215339443855100e+00
   5.1301836703070274e+00
   5.9069405435928628e+00
   5.9351386619736175e+00
   6.1620799872039083e+00
   6.1746310607220645e+00
   7.0913838751048450e+00
   7.1510101929646375e+00
   7.6075899165814302e+00
   8.0114326912753260e+00
   8.4581768273342277e+00
   8.8557157221949279e+00
   9.5661204439484422e+00
   9.6784021045721200e+00
   9.6994716152162610e+00
   9.9196148931363446e+00
   9.9431155458112404e+00
   1.0258644196906030e+01
   1.0347911581344357e+01
   1.0365372454938264e+01
   1.0602824181841724e+01
   1.0654545331994839e+01
   1.0730919882491047e+01
   1.0830779615488259e+01
   1.0923682192827986e+01
   1.0932262813454045e+01
   1.1116566074405245e+01
   1.1148127203821543e+01
   1.1276547174743923e+01
   1.1478035851598383e+01
   1.1588391451496417e+01
   1.1631313305339706e+01
   1.1649907887704927e+01
   1.1777498953538110e+01
   1.1869907395359677e+01
   1.1872946006306513e+01
   1.1913405900215762e+01
   1.2053014247128582e+01
   1.2067465318342611e+01
   1.2141044545056847e+01
   1.2227357282704524e+01
   1.2416984777948620e+01
   1.2494256631269909e+01
   1.2579672326014556e+01
   1.2621235512591356e+01
   1.2686051080119150e+01
   1.2717413122046638e+01
   1.2767088448554462e+01
   1.2855575740973874e+01
   1.2928447819971566e+01
   1.3023707631264525e+01
   1.3035008257516004e+01
   1.3120361862611844e+01
   1.3176072407973304e+01
   1.3232051795324114e+01
   1.3276513576772357e+01
   1.3347765435779047e+01
   1.3425338417081869e+01
   1.3498127298704551e+01
   1.3554229124295565e+01
   1.3637329210020731e+01
   1.3693558921026467e+01
   1.3753635558373086e+01
   1.3785123071552000e+01
   1.3880950286898177e+01
   1.3917736176457842e+01
   1.4049606493404212e+01
   1.4127540139196999e+01
   1.4242192544503617e+01
   1.4298315845774386e+01
   1.4343430247628016e+01
   1.4514296975842273e+01
   1.4546833752619090e+01
   1.4626956765447863e+01
   1.4642365219567713e+01
   1.4732192602026291e+01
   1.4822700725455421e+01
   1.4823465237649756e+01
   1.5038811924167199e+01
   1.5083045405665711e+01
   1.5108589966382961e+01
   1.5171237158748850e+01
   1.5236109422059490e+01
   1.5274127823076606e+01
   1.5321420708173154e+01
   1.5438139832731798e+01
   1.5515425700254440e+01
   1.5667127542171322e+01
   1.5701296689808403e+01
   1.5717330184986347e+01
   1.5755843707156201e+01
   1.5934366769130040e+01
   1.6002143054087210e+01
   1.6020462662450676e+01
   1.6145600307612195e+01
   1.6219012802219041e+01
   1.6401628726072627e+01
   1.6447106855789464e+01
   1.6519402875037628e+01
   1.6545069830967776e+01
   1.6578960861287165e+01
   1.6702357890870722e+01
   1.6705713406695811e+01
   1.6755609336949465e+01
   1.6879956524928104e+01
   1.6998728725572118e+01
   1.7071515453482832e+01
   1.7108857630035278e+01
   1.7298354697745108e+01
   1.7396770336220211e+01
   1.7467640461752151e+01
   1.7538105953690856e+01
   1.7546727632086743e+01
   1.7775971204158253e+01
   1.7791695013678488e+01
   1.7850697199391146e+01
   1.7912422258138523e+01
   1.7939606358845609e+01
   1.7995961648050731e+01
   1.8157227763759039e+01
   1.8353155789012487e+01
   1.8467552758931262e+01
   1.8482440349620511e+01
   1.8732002433074047e+01
   1.8740379061755402e+01
   1.8770988213226211e+01
   1.8993985691826737e+01
   1.9021055387167355e+01
   1.9236443350710282e+01
   1.9389412634519701e+01
   1.9466661513829770e+01
   1.9771965694703241e+01
   1.9776128446136056e+01
   1.9956493988314914e+01
   1.9974621628665187e+01
   2.0120338509842380e+01
   2.0139468852320132e+01
   2.0391528311434676e+01
   2.0498447958772719e+01
   2.0615940159576287e+01
   2.0854780652140967e+01
   2.0878553319468843e+01
   2.1097735079821884e+01
   2.1181528789126347e+01
   2.1411055439816295e+01
   2.1456229421080863e+01
   2.1778492499636084e+01
   2.1812033451032352e+01
   2.1953001906325422e+01
   2.2127248971816879e+01
   2.2187107901217484e+01
   2.2743397652202805e+01
   2.2761218788768428e+01
   2.3009495980256382e+01
   2.3243594007453062e+01
   2.3487304983839756e+01
   2.3633991715996849e+01
   2.3946694937476071e+01
   2.4381573356264216e+01
   2.4647630316176251e+01
   2.5565143963811025e+01
   2.7142256684950411e+01
   3.0920322133689133e+01
   3.5981941749022948e+00
   4.4898317805230015e+00
   4.8338904063070958e+00
   5.1247711426739322e+00
   5.9173905189043525e+00
   6.2337477334733205e+00
   6.3508943675176459e+00
   6.6751631440041974e+00
   7.1953814219847709e+00
   7.5548485129991310e+00
   8.0107123815057903e+00
   8.1918451745154410e+00
   8.7559988176304557e+00
   8.9207330020093814e+00
   9.4456812542609114e+00
   9.5931736986851934e+00
   9.9552324142296733e+00
   1.0097519160732695e+01
   1.0138567770140828e+01
   1.0206744197541459e+01
   1.0223007506845510e+01
   1.0352675702001209e+01
   1.0553147868904807e+01
   1.0645886871851472e+01
   1.0719817661504655e+01
   1.0917136437637224e+01
   1.0927565571662010e+01
   1.1098212746117802e+01
   1.1102704205859094e+01
   1.1288193678507453e+01
   1.1295888686499906e+01
   1.1391087710002514e+01
   1.1569604193090113e+01
   1.1570948622089382e+01
   1.1710554346375451e+01
   1.1778488809006499e+01
   1.1855028827184771e+01
   1.1889233992141301e+01
   1.1946832315104214e+01
   1.2057376573152769e+01
   1.2228628427743075e+01
   1.2269495989429087e+01
   1.2369977774430389e+01
   1.2439951261639935e+01
   1.2499992741014029e+01
   1.2616217248820639e+01
   1.2664882001340633e+01
   1.2700277658309107e+01
   1.2792209635791714e+01
   1.2843830123294161e+01
   1.2852522552770848e+01
   1.3049424318267173e+01
   1.3050509272598873e+01
   1.3206716253735385e+01
   1.3268502456936883e+01
   1.3312592170957783e+01
   1.3375468779897139e+01
   1.3392608141011522e+01
   1.3543125986819074e+01
   1.3619239288725261e+01
   1.3708795700099323e+01
   1.3804018720286690e+01
   1.3809221990500040e+01
   1.3912898937657673e+01
   1.4057632559599158e+01
   1.4139312541865333e+01
   1.4248512156630895e+01
   1.4300789890738645e+01
   1.4312045424100303e+01
   1.4385302456324588e+01
   1.4412389768456972e+01
   1.4593320427405118e+01
   1.4596879840212225e+01
   1.4683940291250140e+01
   1.4691900414476553e+01
   1.4817755943462561e+01
   1.4865752910345918e+01
   1.4993341581213521e+01
   1.5020276085681664e+01
   1.5199655042981746e+01
   1.5245330302632690e+01
   1.5387231724307760e+01
   1.5388014311093956e+01
   1.5536666505023195e+01
   1.5616658089309860e+01
   1.5655992162608177e+01
   1.5709055611982210e+01
   1.5861119628491513e+01
   1.5906221302901768e+01
   1.5929397657623074e+01
   1.5976355293897578e+01
   1.6035332350734194e+01
   1.6233575716864053e+01
   1.6312221470963081e+01
   1.6398910014940277e+01
   1.6466743958434702e+01
   1.6532347718577054e+01
   1.6586855019836896e+01
   1.6636632569169965e+01
   1.6662405023330880e+01
   1.6669380498832055e+01
   1.6779227193953069e+01
   1.6898738800737874e+01
   1.6975697508224052e+01
   1.6984514642780653e+01
   1.7230078721548040e+01
   1.7237954695646916e+01
   1.7254126794186831e+01
   1.7388145606612184e+01
   1.7492398596490339e+01
   1.7499329421987607e+01
   1.7671238132615798e+01
   1.7671845808583353e+01
   1.7827526679680528e+01
   1.7875854828950807e+01
   1.7956092700518191e+01
   1.7986341950643499e+01
   1.8155104018792951e+01
   1.8331605341001769e+01
   1.8411220170111800e+01
   1.8587474451654874e+01
   1.8664466552283944e+01
   1.8671924670158010e+01
   1.8834561377325119e+01
   1.8878303238877866e+01
   1.8944630861988575e+01
   1.9049271855604466e+01
   1.9343942492886974e+01
   1.9436014858155986e+01
   1.9461801724670693e+01
   1.9620171606568658e+01
   1.9732092572704939e+01
   1.9957964393799230e+01
   2.0142524705512376e+01
   2.0217625249470505e+01
   2.0339134119070835e+01
   2.0464346700228820e+01
   2.0530823071898897e+01
   2.0617930316170966e+01
   2.0773029252944699e+01
   2.0918733363267172e+01
   2.0940264947583451e+01
   2.1201428372779610e+01
   2.1231282720204348e+01
   2.1612765604035008e+01
   2.1767419000245269e+01
   2.1813566346205345e+01
   2.1879665396069136e+01
   2.2180341102885428e+01
   2.2409425586235393e+01
   2.2413254106596266e+01
   2.2611272311152202e+01
   2.3162437922184399e+01
   2.3232473162655527e+01
   2.3839052151932538e+01
   2.4294197701375776e+01
   2.4453217858839515e+01
   2.5402508594461569e+01
   2.5718219899411292e+01
   2.6429194782228677e+01
   2.7162957840663445e+01
   2.9145070580494799e+01
   4.1883154098162114e+00
   4.9125405923452306e+00
   5.1645149146742515e+00
   5.8991352317401367e+00
   6.6480283947996881e+00
   7.2291875843004458e+00
   7.5854415622161389e+00
   7.8268504054067627e+00
   8.2198213481292139e+00
   8.9176360042839420e+00
   9.0514895900574199e+00
   9.2583867824002599e+00
   9.5616576504423030e+00
   9.7713092651407134e+00
   1.0000253073472303e+01
   1.0071537429566503e+01
   1.0193589589532584e+01
   1.0309895421315110e+01
   1.0553098350255061e+01
   1.0633861364089732e+01
   1.0635269554477928e+01
   1.0817629227861962e+01
   1.0887130213281827e+01
   1.1111493569583855e+01
   1.1205537532032965e+01
   1.1227002546324748e+01
   1.1293191489580963e+01
   1.1439828305700278e+01
   1.1451079845900923e+01
   1.1547325498498379e+01
   1.1598553581540534e+01
   1.1675000985251188e+01
   1.1837511136349397e+01
   1.1840238960206872e+01
   1.1984987700620900e+01
   1.2005029512896154e+01
   1.2316643557219669e+01
   1.2343256652061255e+01
   1.2474218703245997e+01
   1.2481024617643264e+01
   1.2592305426516143e+01
   1.2644344316892536e+01
   1.2707273780033534e+01
   1.2761128809074405e+01
   1.2825259636941080e+01
   1.2936627945197252e+01
   1.3024679926708131e+01
   1.3059001545648416e+01
   1.3069481047435755e+01
   1.3094042160635020e+01
   1.3172526758832319e+01
   1.3195266123715481e+01
   1.3391373733421259e+01
   1.3516059142447867e+01
   1.3660266548714946e+01
   1.3700854770467023e+01
   1.3866840976530394e+01
   1.3898724206973506e+01
   1.3983582528800774e+01
   1.4003097885127907e+01
   1.4089824613872631e+01
   1.4284234994392380e+01
   1.4296876046987526e+01
   1.4376863247114400e+01
   1.4515015927125591e+01
   1.4523695563449634e+01
   1.4571438525233971e+01
   1.4787989424824033e+01
   1.4873527804980709e+01
   1.4911537128367064e+01
   1.5064893377554551e+01
   1.5096537509586087e+01
   1.5130184515140257e+01
   1.5278660739358200e+01
   1.5282432846016931e+01
   1.5362604856052576e+01
   1.5456999550632530e+01
   1.5570254219246616e+01
   1.5612983537027588e+01
   1.5764212011030409e+01
   1.5771136242649442e+01
   1.5870657439930374e+01
   1.5938796575599117e+01
   1.5985223961336674e+01
   1.5996029793639345e+01
   1.6162149582491381e+01
   1.6264790350069216e+01
   1.6370036034201071e+01
   1.6398501552735606e+01
   1.6428852088118408e+01
   1.6442016754119994e+01
   1.6566561104714403e+01
   1.6615840187292065e+01
   1.6686091029688168e+01
   1.6686837647828362e+01
   1.6850123967082617e+01
   1.6951309791262673e+01
   1.6995258318786988e+01
   1.7082382580712096e+01
   1.7085674889810857e+01
   1.7169320197822053e+01
   1.7261621210052144e+01
   1.7384390849146744e+01
   1.7503335730796181e+01
   1.7648226329122551e+01
   1.7782312766148294e+01
   1.7888164261249965e+01
   1.7918883535551167e+01
   1.8138467938632907e+01
   1.8273940464910073e+01
   1.8443177071645682e+01
   1.8452145878323702e+01
   1.8569313501506009e+01
   1.8569388875740106e+01
   1.8738330354155586e+01
   1.8831855986719503e+01
   1.8850563212275308e+01
   1.9119017206988698e+01
   1.9286613663839972e+01
   1.9378395016610796e+01
   1.9442879409888896e+01
   1.9555179408993741e+01
   1.9556662464531556e+01
   1.9671322768398987e+01
   1.9852710131565857e+01
   1.9923706158505457e+01
   2.0061363203557324e+01
   2.0125462842596420e+01
   2.0243368612580177e+01
   2.0310753503092062e+01
   2.0703438750151168e+01
   2.0745764226379716e+01
   2.0757152364716411e+01
   2.0826231744698624e+01
   2.1047370513831726e+01
   2.1178054180056787e+01
   2.1178836144423688e+01
   2.1652054935964443e+01
   2.1762855813679387e+01
   2.1960323687782630e+01
   2.1981232871770288e+01
   2.2314227179980648e+01
   2.2361722515479908e+01
   2.2869268511964098e+01
   2.3055007345823491e+01
   2.3384192757203873e+01
   2.3596830927791633e+01
   2.3712201038191576e+01
   2.3974373089671044e+01
   2.4431561333079049e+01
   2.4699843542582499e+01
   2.5503001610877117e+01
   2.5702851342291275e+01
   2.7164273349570990e+01
   3.3224872572044688e+01
   4.1595479521557674e+00
   5.0757386645305012e+00
   5.7337634369167851e+00
   7.3364183349887799e+00
   7.5826136608334362e+00
   8.4388675266769884e+00
   8.9911514344592636e+00
   9.2494010879036139e+00
   9.3429630463186211e+00
   9.7161735219302834e+00
   9.8517796814174954e+00
   1.0099294329149387e+01
   1.0109770519258163e+01
   1.0274366988692934e+01
   1.0619755859351365e+01
   1.0624833599083056e+01
   1.0828052979577794e+01
   1.0880976167835129e+01
   1.1044221536391625e+01
   1.1046562964084570e+01
   1.1088746791746670e+01
   1.1240907934894548e+01
   1.1277894026845956e+01
   1.1294278547179275e+01
   1.1405215498631671e+01
   1.1488167350255575e+01
   1.1647100210281067e+01
   1.1723667871146661e+01
   1.1872656949879035e+01
   1.1920895453645715e+01
   1.2237530160776801e+01
   1.2242664557502694e+01
   1.2341078970943892e+01
   1.2454548742621645e+01
   1.2528320376294964e+01
   1.2599636900542274e+01
   1.2630325338811815e+01
   1.2656334533813807e+01
   1.2738359115352219e+01
   1.2800022615249553e+01
   1.2849128209814264e+01
   1.2859149255167761e+01
   1.2944297235897983e+01
   1.3078316519066412e+01
   1.3186541717441020e+01
   1.3385535158216253e+01
   1.3389851419550880e+01
   1.3513908477946456e+01
   1.3557454469814687e+01
   1.3665433267992844e+01
   1.3665638133664528e+01
   1.3838769310558300e+01
   1.3899776835194338e+01
   1.3994819812395601e+01
   1.4052064980594977e+01
   1.4168128005863494e+01
   1.4288577049016508e+01
   1.4291657883766723e+01
   1.4573766493399823e+01
   1.4592014819875214e+01
   1.4649634300654794e+01
   1.4690470503793041e+01
   1.4849868901165332e+01
   1.4879885036289069e+01
   1.4973470776590672e+01
   1.5023956431293410e+01
   1.5054110408383698e+01
   1.5299148325411940e+01
   1.5377314762091048e+01
   1.5402846897144377e+01
   1.5431149164286525e+01
   1.5451582157576416e+01
   1.5640090983488582e+01
   1.5741763768999478e+01
   1.5790971542893447e+01
   1.5861170777305389e+01
   1.5881664546495193e+01
   1.6038452973479682e+01
   1.6071483448356648e+01
   1.6148992603144929e+01
   1.6258207345718873e+01
   1.6275124608354858e+01
   1.6322520889922693e+01
   1.6365428674786649e+01
   1.6557666671183071e+01
   1.6572630626038539e+01
   1.6699600616933058e+01
   1.6913250379830270e+01
   1.6939522867568588e+01
   1.7046407486305434e+01
   1.7102925930058476e+01
   1.7240080705003894e+01
   1.7310757987350755e+01
   1.7314534820807950e+01
   1.7362111223570356e+01
   1.7434688009022420e+01
   1.7547435946597254e+01
   1.7736506986552079e+01
   1.7910519183757664e+01
   1.7913189856728593e+01
   1.8014283227670877e+01
   1.8126461269849045e+01
   1.8342242322795677e+01
   1.8392517014862278e+01
   1.8420973070214522e+01
   1.8545498170322944e+01
   1.8605250089374167e+01
   1.8719133811568486e+01
   1.8870256034064827e+01
   1.9140273238428961e+01
   1.9403161524398470e+01
   1.9493839029882260e+01
   1.9691815304566266e+01
   1.9709964804418835e+01
   1.9802831354197725e+01
   1.9926392958630561e+01
   2.0001908838115625e+01
   2.0078693088752242e+01
   2.0266755358196061e+01
   2.0336999345786854e+01
   2.0375682409242618e+01
   2.0390000039601620e+01
   2.0660066617857474e+01
   2.0855969739485193e+01
   2.0963253939086758e+01
   2.1037651859443056e+01
   2.1212357771667403e+01
   2.1272347693637546e+01
   2.1451190233456451e+01
   2.1615541388469293e+01
   2.1802565140209158e+01
   2.1851560694111978e+01
   2.1990442483123992e+01
   2.2284858406451892e+01
   2.2431134329807090e+01
   2.2769628371132359e+01
   2.3448363179460213e+01
   2.3606889565356170e+01
   2.3804703111721775e+01
   2.4096297892202372e+01
   2.4310326440736745e+01
   2.5040613588569453e+01
   2.5909648154230961e+01
   2.6342528501689277e+01
   2.8842795903986872e+01
   2.9485950802565906e+01
   4.8266012105879694e+00
   7.1226821991636289e+00
   7.5996440140246184e+00
   8.0922177957417745e+00
   8.4185830402229520e+00
   9.5831448146052871e+00
   9.6691363482394461e+00
   9.9528532611859912e+00
   9.9693921405869599e+00
   1.0221955494856584e+01
   1.0437391442518551e+01
   1.0479204275566540e+01
   1.0585949745467611e+01
   1.0621593473764843e+01
   1.0913351715145961e+01
   1.1001401892092243e+01
   1.1188783849119421e+01
   1.1217878680426459e+01
   1.1265040056442970e+01
   1.1471849108977368e+01
   1.1656205182145465e+01
   1.1734233855462634e+01
   1.1768633959022502e+01
   1.1954546106949453e+01
   1.2040014546630035e+01
   1.2239182138646072e+01
   1.2313826460544592e+01
   1.2415336130071093e+01
   1.2465426522211853e+01
   1.2472934326936151e+01
   1.2569765336297452e+01
   1.2622737388038352e+01
   1.2707797680187252e+01
   1.2735780352798484e+01
   1.2844402426100190e+01
   1.2934184589616736e+01
   1.2964271727275991e+01
   1.3078555404371674e+01
   1.3178397167479144e+01
   1.3233756858822158e+01
   1.3305608698413666e+01
   1.3506238454054181e+01
   1.3686680985075236e+01
   1.3745664362491947e+01
   1.3756130584437200e+01
   1.3913506187348613e+01
   1.3983438516401371e+01
   1.4006077647881225e+01
   1.4173639948516996e+01
   1.4188330472483804e+01
   1.4430241062667388e+01
   1.4485600107159289e+01
   1.4538412735832189e+01
   1.4702020709532260e+01
   1.4768612438072118e+01
   1.4882262812343098e+01
   1.4980930616466384e+01
   1.5026130875353457e+01
   1.5149145171106507e+01
   1.5348279010028689e+01
   1.5432731386355966e+01
   1.5452142759655882e+01
   1.5512233784864623e+01
   1.5592320965995336e+01
   1.5637809906314668e+01
   1.5689409894572369e+01
   1.5872078993392510e+01
   1.5882615532082877e+01
   1.6015150785956553e+01
   1.6024434013718093e+01
   1.6127720612856827e+01
   1.6232832498994608e+01
   1.6299658993686165e+01
   1.6496726928363881e+01
   1.6592274298699596e+01
   1.6606285742236114e+01
   1.6771865004296835e+01
   1.6838923498261146e+01
   1.7135804153368568e+01
   1.7178624474655759e+01
   1.7261465076412634e+01
   1.7283525751308805e+01
   1.7352916319332117e+01
   1.7523727921061006e+01
   1.7680764270518413e+01
   1.7760474327802140e+01
   1.7778314876004028e+01
   1.7912110410417835e+01
   1.8028806067614326e+01
   1.8104405532738948e+01
   1.8147116878454391e+01
   1.8312867990197244e+01
   1.8322780167274772e+01
   1.8398191703464938e+01
   1.8665105325270687e+01
   1.8736381199682299e+01
   1.8757568371385862e+01
   1.9086129048333376e+01
   1.9151250523902810e+01
   1.9265096626738238e+01
   1.9332040433953086e+01
   1.9431596357731642e+01
   1.9641646878508180e+01
   1.9721627180294252e+01
   1.9916636886760021e+01
   2.0070468124033489e+01
   2.0150875186263665e+01
   2.0246588982379812e+01
   2.0263472541554290e+01
   2.0445815403921049e+01
   2.0490286853850534e+01
   2.0626811736941647e+01
   2.0788350747762188e+01
   2.0960745955368214e+01
   2.0969031286391086e+01
   2.1114978016461649e+01
   2.1156767909331787e+01
   2.1431315869457670e+01
   2.1598789824034597e+01
   2.1731819508831119e+01
   2.1748312037177353e+01
   2.1803652505158535e+01
   2.2066783985804129e+01
   2.2114432059625155e+01
   2.2319165243208669e+01
   2.2754835325433248e+01
   2.2758803637037932e+01
   2.3196989549579577e+01
   2.3254734066401255e+01
   2.3843064634638530e+01
   2.4866299602966951e+01
   2.4946198790103811e+01
   2.6199085785088226e+01
   2.7226116551217952e+01
   2.8883608008917445e+01
   3.5677334924750831e+01
   4.7786491827005362e+00
   8.0319319324362031e+00
   9.1646542995051856e+00
   9.5138025803898323e+00
   1.0096406019333198e+01
   1.0117127729642716e+01
   1.0223057793957190e+01
   1.0461749892174087e+01
   1.0493349340194710e+01
   1.0748047688022126e+01
   1.0775472251058794e+01
   1.0995507205691188e+01
   1.1099585930835611e+01
   1.1151631098902456e+01
   1.1278951019010359e+01
   1.1399472973840529e+01
   1.1436762359777424e+01
   1.1763672314505744e+01
   1.1895291368721992e+01
   1.1991574032201825e+01
   1.1999203766685024e+01
   1.2229629012707445e+01
   1.2410213024065463e+01
   1.2425482408151449e+01
   1.2434377173931804e+01
   1.2537931527575038e+01
   1.2556033882217555e+01
   1.2661286659534014e+01
   1.2738429174824127e+01
   1.2848488661098770e+01
   1.2987375190458698e+01
   1.3146850259515368e+01
   1.3200153131449294e+01
   1.3259012859895764e+01
   1.3485189755934030e+01
   1.3671921367394059e+01
   1.3828010278808007e+01
   1.3838161840492319e+01
   1.3895347521190397e+01
   1.3976702779826782e+01
   1.4136894674107468e+01
   1.4312609720161120e+01
   1.4317127578471476e+01
   1.4398764048838643e+01
   1.4416734337621019e+01
   1.4466563678787523e+01
   1.4706534858238633e+01
   1.4715497492068657e+01
   1.4909787153288613e+01
   1.4952142157379226e+01
   1.5139340116750207e+01
   1.5139447101867585e+01
   1.5371458624870773e+01
   1.5377119597364125e+01
   1.5521750109603982e+01
   1.5597884022020700e+01
   1.5667156912390324e+01
   1.5966906845073574e+01
   1.6044610048271480e+01
   1.6075486407182936e+01
   1.6101098424447493e+01
   1.6241974195348394e+01
   1.6360134364674806e+01
   1.6523761778859956e+01
   1.6661715175574319e+01
   1.6675570566353468e+01
   1.6761551442819734e+01
   1.6966734863938434e+01
   1.7032067705334850e+01
   1.7087483759633329e+01
   1.7129791859804914e+01
   1.7133448483287719e+01
   1.7404634445617830e+01
   1.7460821290665823e+01
   1.7496942047096287e+01
   1.7617255489215939e+01
   1.7863498351674068e+01
   1.7936666197540212e+01
   1.7974216043277750e+01
   1.8022673519291388e+01
   1.8302689996462572e+01
   1.8326995243779571e+01
   1.8587887991569232e+01
   1.8720595288472047e+01
   1.8829357500283777e+01
   1.8860254385407064e+01
   1.8871816869793605e+01
   1.9129251615489029e+01
   1.9256694024669798e+01
   1.9385159149277918e+01
   1.9566691130541546e+01
   1.9696656434877568e+01
   1.9772731330924451e+01
   1.9823122339959383e+01
   2.0010221141281033e+01
   2.0076494403441892e+01
   2.0220049505990346e+01
   2.0258787969068987e+01
   2.0440039213581894e+01
   2.0534383509743453e+01
   2.0722374043478204e+01
   2.0759688853084754e+01
   2.0790828166434110e+01
   2.0989664619626829e+01
   2.1125181861081600e+01
   2.1186237865544356e+01
   2.1218181126835923e+01
   2.1548577396689911e+01
   2.2107385703736512e+01
   2.2181248813710816e+01
   2.2203924480639785e+01
   2.2750909504012821e+01
   2.2831401225466507e+01
   2.2909587727879050e+01
   2.3246399800798446e+01
   2.3466302459702671e+01
   2.3679291900524486e+01
   2.3768070279815767e+01
   2.4407094347789894e+01
   2.4577171077408359e+01
   2.4933287459399693e+01
   2.5123070879248271e+01
   2.5318910354321510e+01
   2.9097285532584891e+01
   3.0408040545344956e+01
   7.6553017396108904e+00
   9.8287671012191549e+00
   1.0005792020484424e+01
   1.0180573423291882e+01
   1.0472344734519613e+01
   1.0564420118583319e+01
   1.0680627917463736e+01
   1.0867065321148699e+01
   1.0966264784602345e+01
   1.1019279014287084e+01
   1.1237079037605339e+01
   1.1370590122873024e+01
   1.1429830097194962e+01
   1.1626148362798489e+01
   1.1858282677704278e+01
   1.2074708956048598e+01
   1.2204115982806229e+01
   1.2281890401582332e+01
   1.2383244124771368e+01
   1.2492976968673112e+01
   1.2527085574124794e+01
   1.2539451494991052e+01
   1.2747372405996956e+01
   1.2759405908833013e+01
   1.3058484926536726e+01
   1.3063733288749390e+01
   1.3573631848501455e+01
   1.3601876834482411e+01
   1.3678242351856641e+01
   1.3807832517293033e+01
   1.3815742588151332e+01
   1.3961313037141997e+01
   1.4064119794198351e+01
   1.4549635926126893e+01
   1.4590785257590488e+01
   1.4629072379162785e+01
   1.4636300044691708e+01
   1.4853146661488081e+01
   1.5022843095405852e+01
   1.5080849797172789e+01
   1.5231487943862513e+01
   1.5357749665355490e+01
   1.5454591987541889e+01
   1.5471476392576863e+01
   1.5657525701990156e+01
   1.5873816851249355e+01
   1.6056185108815672e+01
   1.6071289937135653e+01
   1.6122654837349813e+01
   1.6201348358850662e+01
   1.6457329022141934e+01
   1.6605914390490970e+01
   1.6707720618552933e+01
   1.6753268049603800e+01
   1.6817831220759206e+01
   1.6900171477751915e+01
   1.7007620060183413e+01
   1.7157262438876565e+01
   1.7246516512364906e+01
   1.7323134820714579e+01
   1.7366005811314622e+01
   1.7578377408697087e+01
   1.7605075824516607e+01
   1.7678079237509955e+01
   1.7731107450430507e+01
   1.8007450525402739e+01
   1.8040357576270004e+01
   1.8128222355040087e+01
   1.8293132228021420e+01
   1.8470467977651335e+01
   1.8575297437321129e+01
   1.8731286759091407e+01
   1.8890719229385816e+01
   1.9057283363104684e+01
   1.9128877835995439e+01
   1.9174431539565845e+01
   1.9229629857750538e+01
   1.9509696140674560e+01
   1.9549947976731442e+01
   1.9717725626627796e+01
   1.9743542410828805e+01
   1.9888164250695148e+01
   2.0184934566418995e+01
   2.0213209851422690e+01
   2.0332142162742343e+01
   2.0379203105643136e+01
   2.0389788828842356e+01
   2.0512761094334440e+01
   2.0648157053902938e+01
   2.0826542701005998e+01
   2.0884601397391098e+01
   2.1141193938620098e+01
   2.1212392986620461e+01
   2.1639052373094490e+01
   2.1759012476267554e+01
   2.1980471365073669e+01
   2.2082251689377170e+01
   2.2535189414903829e+01
   2.2546916947991726e+01
   2.2671698287597117e+01
   2.2844527610682270e+01
   2.2979657255116148e+01
   2.3264656737403225e+01
   2.3390461729259986e+01
   2.3635592110341328e+01
   2.4089391546196239e+01
   2.4336733190053561e+01
   2.4655978739165775e+01
   2.7199628030877506e+01
   2.9349674763762305e+01
   3.1858147485452125e+01
   3.8695784618322897e+01
   9.9415665815730385e+00
   1.0616973796199140e+01
   1.0618211186191992e+01
   1.0750466910503503e+01
   1.0838525599063397e+01
   1.0890769765949305e+01
   1.1271599931236240e+01
   1.1325202774377793e+01
   1.1587139247991107e+01
   1.1633054666209327e+01
   1.1837676949634330e+01
   1.2186364389080032e+01
   1.2254375871498928e+01
   1.2400404509848615e+01
   1.2535351690002202e+01
   1.2599963979288175e+01
   1.2865937690444456e+01
   1.3128462675054761e+01
   1.3210976962244045e+01
   1.3361451475013400e+01
   1.3509480961814548e+01
   1.3545854784180570e+01
   1.3821447355264182e+01
   1.3937698994576200e+01
   1.4060929815130031e+01
   1.4265798861398236e+01
   1.4553273775339820e+01
   1.4562646289397557e+01
   1.4732401975032152e+01
   1.5071852653300764e+01
   1.5162215704981479e+01
   1.5306118763112666e+01
   1.5401119642473386e+01
   1.5550221535535007e+01
   1.5682855357961724e+01
   1.5770869313125457e+01
   1.5907378217742609e+01
   1.5990524078652017e+01
   1.6159658198259574e+01
   1.6174759516290599e+01
   1.6316550635694121e+01
   1.6361641140488015e+01
   1.6609757054249510e+01
   1.6666141665339307e+01
   1.6856243434679243e+01
   1.6946481549234427e+01
   1.7087713649595731e+01
   1.7188199601418891e+01
   1.7275092883649474e+01
   1.7411271326936653e+01
   1.7453084245133461e+01
   1.7633455744548382e+01
   1.7640242250676931e+01
   1.7677297831989314e+01
   1.7981475099848971e+01
   1.8271942605055184e+01
   1.8366353049045941e+01
   1.8469005157250489e+01
   1.8504087232302155e+01
   1.8650337859367667e+01
   1.8848512086268826e+01
   1.8917616942065337e+01
   1.8924926702372314e+01
   1.9076989314185074e+01
   1.9217410852402690e+01
   1.9423610272653953e+01
   1.9440988399998059e+01
   1.9677808033237373e+01
   1.9740899990386023e+01
   1.9824317034344155e+01
   1.9867109039745209e+01
   1.9920266111665718e+01
   2.0177237154342428e+01
   2.0205559331280632e+01
   2.0473303037167625e+01
   2.0619723265351887e+01
   2.0758687750470020e+01
   2.0834055525738812e+01
   2.0930221645673829e+01
   2.1174237545707864e+01
   2.1327188929015911e+01
   2.1467991018626844e+01
   2.1609127620465589e+01
   2.1740679945414463e+01
   2.2086304702014360e+01
   2.2190845879525757e+01
   2.2520151097870940e+01
   2.2712123124704249e+01
   2.2789993849731498e+01
   2.2919609235210526e+01
   2.3336710845987803e+01
   2.3548322132906662e+01
   2.3982525424768504e+01
   2.4541074826503227e+01
   2.4660754678502183e+01
   2.4865992810718915e+01
   2.5978394745170771e+01
   2.7702700614691064e+01
   2.8304295203719018e+01
   3.3551715271543500e+01
   1.0478641211250675e+01
   1.0588427673529665e+01
   1.0660124967453832e+01
   1.0746439288567437e+01
   1.1064393266590526e+01
   1.1453760443561492e+01
   1.1781715772738902e+01
   1.1912468787160499e+01
   1.2169915346402888e+01
   1.2622754555234298e+01
   1.2731647534839125e+01
   1.3016061856700089e+01
   1.3110510974225878e+01
   1.3347810453102266e+01
   1.3676671035097124e+01
   1.3685789847938457e+01
   1.4111486840966069e+01
   1.4324321373716687e+01
   1.4403876954629736e+01
   1.4560066621726783e+01
   1.4998750747620408e+01
   1.5191679038574229e+01
   1.5287610624814841e+01
   1.5561634517108628e+01
   1.5635398619895884e+01
   1.5827008808320191e+01
   1.5852790699984507e+01
   1.5904499824815677e+01
   1.5923666000515917e+01
   1.6106237245067305e+01
   1.6184738136473246e+01
   1.6235623586282347e+01
   1.6560188803015620e+01
   1.6687329550598434e+01
   1.6863476118187801e+01
   1.6918135182310131e+01
   1.7137296577591499e+01
   1.7169981892267334e+01
   1.7471884213001285e+01
   1.7562813044609392e+01
   1.7736249718919968e+01
   1.7911892265786889e+01
   1.7972195871743097e+01
   1.8012434390799967e+01
   1.8040392020122908e+01
   1.8476296061901607e+01
   1.8609273937320463e+01
   1.8731552398381300e+01
   1.8833727921624771e+01
   1.8862201591182263e+01
   1.9048362482539495e+01
   1.9247328272062241e+01
   1.9265850205962412e+01
   1.9366744232340892e+01
   1.9376566783489945e+01
   1.9616055562841026e+01
   1.9731679457597863e+01
   1.9797376782877265e+01
   1.9928136105945484e+01
   1.9953074411170228e+01
   2.0205285729425860e+01
   2.0334655290469193e+01
   2.0448273956837145e+01
   2.0937295405611554e+01
   2.0964756834975553e+01
   2.1203527689107002e+01
   2.1296661467547427e+01
   2.1404933776798128e+01
   2.1627157207077499e+01
   2.1800999497953885e+01
   2.2040139568976027e+01
   2.2080625233909831e+01
   2.2407761712870865e+01
   2.2583721689470128e+01
   2.2858105627564417e+01
   2.2958807829583495e+01
   2.3475556397526859e+01
   2.3584781093067438e+01
   2.3821813682090067e+01
   2.3874924153191078e+01
   2.4082159115794493e+01
   2.4202141387193841e+01
   2.4502927712696955e+01
   2.5232669270252966e+01
   2.6008622162645725e+01
   2.8101705524380698e+01
   2.9951051764466843e+01
   1.0653044362348679e+01
   1.0691407004341961e+01
   1.1717030782515586e+01
   1.1906639307950906e+01
   1.2020056243014581e+01
   1.2667224905161820e+01
   1.2740517316435218e+01
   1.3288499867457555e+01
   1.3681178245415941e+01
   1.3694014022119124e+01
   1.4168011647204079e+01
   1.4305004459964703e+01
   1.4626456329702405e+01
   1.5039725997941565e+01
   1.5121068344521079e+01
   1.5395784699313280e+01
   1.5706424808278268e+01
   1.5829863320216813e+01
   1.5832604307708191e+01
   1.6007496989936431e+01
   1.6130151891638626e+01
   1.6217856691782355e+01
   1.6480363814247450e+01
   1.6506993156760483e+01
   1.6654291516783740e+01
   1.6898008180384043e+01
   1.6965976251678367e+01
   1.7029041510168760e+01
   1.7371977456843386e+01
   1.7442709820036796e+01
   1.7598471166630006e+01
   1.7831963176126777e+01
   1.7899037711614724e+01
   1.7958177864624801e+01
   1.8146051535223336e+01
   1.8202346370363411e+01
   1.8282685951105538e+01
   1.8541199164520627e+01
   1.8689410878176986e+01
   1.8857362041087583e+01
   1.9020991548993329e+01
   1.9193886337727339e+01
   1.9198265752473937e+01
   1.9516475144566890e+01
   1.9525472782672292e+01
   1.9862215002713203e+01
   1.9888247781429001e+01
   2.0132132100997911e+01
   2.0217689642913985e+01
   2.0437959700111325e+01
   2.0599757844638503e+01
   2.0787236893599374e+01
   2.0832254404372396e+01
   2.0986919276616000e+01
   2.1046825977379186e+01
   2.1185867043006379e+01
   2.1241362141353459e+01
   2.1455143019564026e+01
   2.1815736403546435e+01
   2.2019347792829574e+01
   2.2577585575666298e+01
   2.2829381434965711e+01
   2.2898982045388813e+01
   2.3098296194270116e+01
   2.3478571736994198e+01
   2.3519323865496215e+01
   2.4051285219546262e+01
   2.4098281426816737e+01
   2.4114948752903665e+01
   2.4929585027714118e+01
   2.5288929361243635e+01
   2.5372766102028898e+01
   2.6809502211030463e+01
   2.7786286192870026e+01
   2.9626310880737520e+01
   1.0692862878742647e+01
   1.1623917023367696e+01
   1.2262496441698865e+01
   1.3188714888185824e+01
   1.4013863150783459e+01
   1.4139845311272914e+01
   1.4262964622560734e+01
   1.4912782597896696e+01
   1.5217449274917330e+01
   1.5283797095500162e+01
   1.5441645315364550e+01
   1.5792885610942427e+01
   1.5892383711359386e+01
   1.5974594423050663e+01
   1.6203684906472734e+01
   1.6494215479374233e+01
   1.6572076923299953e+01
   1.6799040457037009e+01
   1.7062713653334999e+01
   1.7237152315027370e+01
   1.7432200294537775e+01
   1.7565122551109209e+01
   1.7799448399250771e+01
   1.7971201692166460e+01
   1.8128010115445313e+01
   1.8138326000711174e+01
   1.8428472519374992e+01
   1.8563976682557684e+01
   1.8679515824884657e+01
   1.8881673902457113e+01
   1.8960206078305912e+01
   1.9336342504988451e+01
   1.9397463102791541e+01
   1.9461718333628930e+01
   1.9598544469766832e+01
   1.9671549477316479e+01
   1.9959535836726197e+01
   2.0073493001090153e+01
   2.0250735350198187e+01
   2.0530077679572010e+01
   2.0546927768372836e+01
   2.0754295711596463e+01
   2.0788208544248793e+01
   2.0908719494625704e+01
   2.1475972200797052e+01
   2.1619492444158475e+01
   2.1776813852216502e+01
   2.1977936525983942e+01
   2.2320153230798834e+01
   2.2533926103925896e+01
   2.2726344247133298e+01
   2.2855870839447295e+01
   2.2942370760362444e+01
   2.3046131855764020e+01
   2.3647269806885035e+01
   2.4332370124488293e+01
   2.4386471034677360e+01
   2.4791523733693438e+01
   2.5803304531196343e+01
   2.6326473487967014e+01
   2.6555386363860663e+01
   2.6736275152798449e+01
   2.9481348317950449e+01
   1.1620291136885179e+01
   1.3079563116955546e+01
   1.3836259411295030e+01
   1.4234092523410427e+01
   1.4825626520392884e+01
   1.5386081493120532e+01
   1.5486696868714242e+01
   1.5688312431084134e+01
   1.6134813971062073e+01
   1.6457667979425249e+01
   1.6758091703165007e+01
   1.6991896927090508e+01
   1.7505600904046037e+01
   1.7634392523683541e+01
   1.7972284175024143e+01
   1.8046847617905335e+01
   1.8267158844649078e+01
   1.8403261836403736e+01
   1.8481696473472368e+01
   1.8556995298184869e+01
   1.8884534846924097e+01
   1.8943647420160705e+01
   1.9151110736511075e+01
   1.9351475768458862e+01
   1.9526325666461272e+01
   1.9606792254180935e+01
   1.9819661768178214e+01
   1.9926273671652229e+01
   2.0100130515402441e+01
   2.0323142178315159e+01
   2.0541981758541688e+01
   2.0711425282586735e+01
   2.0786617636775379e+01
   2.0920522783673210e+01
   2.0975255436170499e+01
   2.1327348719632710e+01
   2.1506992718873015e+01
   2.1908182672995128e+01
   2.1996603582390044e+01
   2.2578365073208449e+01
   2.2733028800760295e+01
   2.2901018709621638e+01
   2.3042866165859607e+01
   2.3160120476559840e+01
   2.3900483577150254e+01
   2.4293133859122268e+01
   2.4528214935197362e+01
   2.4610359788067541e+01
   2.5381344042975332e+01
   2.6137948542049031e+01
   2.6390086491804091e+01
   2.7596426148108485e+01
   2.9511348453154277e+01
   1.3078372410936399e+01
   1.4823817977782173e+01
   1.5451533058668200e+01
   1.5682636572402165e+01
   1.6091789650674375e+01
   1.6421236382271740e+01
   1.7277676068297410e+01
   1.7820190249179348e+01
   1.8003489815529083e+01
   1.8050207710779464e+01
   1.8269207144286909e+01
   1.8462089461653303e+01
   1.8832396355546816e+01
   1.8902680246642170e+01
   1.9077936881937976e+01
   1.9111452454369026e+01
   1.9171461838597757e+01
   1.9333505775872197e+01
   1.9613394253340104e+01
   2.0026248447760732e+01
   2.0034525633681483e+01
   2.0114202412662664e+01
   2.0831494096323198e+01
   2.0914928893548005e+01
   2.1013093407348844e+01
   2.1683521771034549e+01
   2.1696840381949340e+01
   2.2276923318561664e+01
   2.2278717018074076e+01
   2.2601420089202708e+01
   2.2651376472974839e+01
   2.3000664869952601e+01
   2.3623309296735457e+01
   2.3772620939727044e+01
   2.4404727853841564e+01
   2.4460524901328025e+01
   2.5122728657521233e+01
   2.6263570500055000e+01
   2.6886338658287087e+01
   2.7047731024776482e+01
   2.9309445188274761e+01
   3.0130978787239439e+01
   1.4818916023200025e+01
   1.5671455634711654e+01
   1.6080021258267688e+01
   1.7991896706279796e+01
   1.8048291569241194e+01
   1.8447782752473657e+01
   1.8787611620928775e+01
   1.8942326075483088e+01
   1.9097751774770913e+01
   1.9154356330919086e+01
   1.9295180493634426e+01
   1.9577131619437534e+01
   1.9790407960428048e+01
   1.9898495528462348e+01
   2.0047101507146110e+01
   2.0740620532990299e+01
   2.0973210922190425e+01
   2.1034496868477852e+01
   2.1641434657322179e+01
   2.1923455110284703e+01
   2.2192962270198063e+01
   2.2326937535515111e+01
   2.2545267044345149e+01
   2.2915966358291932e+01
   2.2979889374897478e+01
   2.3267454517458482e+01
   2.3832540212189190e+01
   2.4000538334874047e+01
   2.5201749781465764e+01
   2.5623640006291733e+01
   2.5636291979880973e+01
   2.7813468641002377e+01
   2.8525516453232271e+01
   2.9909890094070683e+01
   1.6078024401265214e+01
   1.7954250061557353e+01
   1.8443973075643019e+01
   1.8801212056799937e+01
   1.9083726591155859e+01
   1.9236424169789071e+01
   1.9551544680655699e+01
   1.9757259662690025e+01
   1.9974635461838702e+01
   2.0739115672513840e+01
   2.1203593127974806e+01
   2.1640531817415749e+01
   2.2207614186499882e+01
   2.2219219787492605e+01
   2.2524059701588723e+01
   2.2719611767771799e+01
   2.3150394322935298e+01
   2.3494267461411543e+01
   2.3670005882473301e+01
   2.3765331745282374e+01
   2.5078758203326132e+01
   2.5322624306483092e+01
   2.6032867465801857e+01
   2.6108170670028496e+01
   2.9839113264484897e+01
   3.1124204640938359e+01
   1.8441374913111414e+01
   1.9083464458484197e+01
   1.9236479500006737e+01
   1.9570719296885812e+01
   1.9752010856360307e+01
   1.9969909335243642e+01
   2.1623111445532114e+01
   2.2082193575019861e+01
   2.2218688867298628e+01
   2.2464059427572771e+01
   2.2718360600553513e+01
   2.3401763490343409e+01
   2.3490967258692503e+01
   2.3674831384894183e+01
   2.4271295369197595e+01
   2.4949226670974575e+01
   2.5133316835243974e+01
   2.5710745671432768e+01
   2.8440103390371213e+01
   3.0020164839486839e+01
   1.8433653644351015e+01
   1.9236054358377967e+01
   1.9414377789899621e+01
   2.1605463653001511e+01
   2.2154069200235895e+01
   2.2207968904868697e+01
   2.2660973257656032e+01
   2.2878233911996052e+01
   2.3438834490899040e+01
   2.3502432649126398e+01
   2.3702160326990462e+01
   2.5081555104716145e+01
   2.5697688245653161e+01
   2.8409902000935222e+01
   3.0019294649332270e+01
   1.8433653645000543e+01
   2.1605463657833596e+01
   2.2154069204441569e+01
   2.2207968900554661e+01
   2.2660973261460068e+01
   2.3438834494189617e+01
   2.3502432643501525e+01
   2.3702160313918895e+01
   2.5697688211928742e+01
   2.8409901891157926e+01
   3.0019294370275876e+01
   2.1605463651306032e+01
   2.2660973263639413e+01
   2.3502432651357289e+01
   2.3702160314140365e+01
   2.5697688222921279e+01
   2.8409901905789006e+01
   3.0019294508205185e+01
   2.3502432659917687e+01
   2.3702160326740053e+01
   2.5697688224064031e+01
   2.8409901962894835e+01
   3.0019294309912262e+01
   2.3702160319988504e+01
   2.8409902008839158e+01
   3.0019294969097626e+01
   2.8409901948034079e+01
   3.0019294479140083e+01
   3.0019294468164432e+01
   3.0019294343895897e+01


==> anc/srcDataForFigures/Fig3a/fig3a_12_structFact_MV3_vs_PHPf_CV7_x.txt <==
   0.0000000000000000e+00
   2.9488391230979427e-01
   5.8976782461958854e-01
   8.8465173692938281e-01
   1.1795356492391771e+00
   1.4744195615489712e+00
   1.7693034738587656e+00
   2.0641873861685598e+00
   2.3590712984783542e+00
   2.6539552107881486e+00
   2.9488391230979425e+00
   3.2437230354077369e+00
   3.5386069477175313e+00
   3.8334908600273252e+00
   4.1283747723371196e+00
   4.4232586846469140e+00
   4.7181425969567083e+00
   5.0130265092665027e+00
   5.3079104215762971e+00
   5.6027943338860906e+00
   5.8976782461958850e+00
   6.1925621585056794e+00
   6.4874460708154738e+00
   6.7823299831252681e+00


==> anc/srcDataForFigures/Fig3a/fig3a_12_structFact_MV3_vs_PHPf_CV7_y.txt <==
   0.0000000000000000e+00
  -1.8008053785537399e-17
   3.9531803239621903e-02
   1.1482921716123200e-01
   3.1162433210967200e-01
   4.5846739625814598e-01
   6.9480857514978800e-01
   5.3628408675655304e-01
   3.7510172189430002e-01
   2.1876729879969201e-01
   1.5353464638027500e-01
   1.4654487949094799e-01
   1.7731250710701801e-01
   2.2746140329798001e-01
   2.5395021436083398e-01
   2.7115397609090502e-01
   2.8045229077989903e-01
   2.6187090457844903e-01
   2.4448677790704501e-01
   2.3589874006242600e-01
   2.3236570021433500e-01
   2.5158072682423999e-01
   2.8340999535172301e-01
   2.3056280614490901e-01


==> anc/srcDataForFigures/Fig3a/fig3a_12_structFact_MV3_vs_PHPf_LLL_Coulomb_x.txt <==
   0.0000000000000000e+00
   2.9488391230979427e-01
   5.8976782461958854e-01
   8.8465173692938281e-01
   1.1795356492391771e+00
   1.4744195615489712e+00
   1.7693034738587656e+00
   2.0641873861685598e+00
   2.3590712984783542e+00
   2.6539552107881486e+00
   2.9488391230979425e+00
   3.2437230354077369e+00
   3.5386069477175313e+00
   3.8334908600273252e+00
   4.1283747723371196e+00
   4.4232586846469140e+00
   4.7181425969567083e+00
   5.0130265092665027e+00
   5.3079104215762971e+00
   5.6027943338860906e+00
   5.8976782461958850e+00
   6.1925621585056794e+00
   6.4874460708154738e+00
   6.7823299831252681e+00


==> anc/srcDataForFigures/Fig3a/fig3a_12_structFact_MV3_vs_PHPf_LLL_Coulomb_y.txt <==
   0.0000000000000000e+00
  -1.9887451690690900e-17
   4.1778815226805197e-02
   8.9912185978804293e-02
   2.7008465463794301e-01
   4.2832296149523802e-01
   8.8079391666854301e-01
   5.1412455979963800e-01
   3.3849000406986002e-01
   2.2974621737542300e-01
   1.5670489122401399e-01
   1.1845440010909100e-01
   1.3682671912809999e-01
   1.8573939371140799e-01
   2.4497399292373001e-01
   2.9823855723213399e-01
   3.2696706172197698e-01
   3.0455755449211902e-01
   2.5089412703392600e-01
   1.9902138319483600e-01
   1.9383337468374401e-01
   2.5072333257219098e-01
   3.2829642619871602e-01
   2.1151547052609701e-01


==> anc/srcDataForFigures/Fig3a/fig3a_12_structFact_MV3_vs_PHPf_MV3_x.txt <==
   0.0000000000000000e+00
   2.9488391230979427e-01
   5.8976782461958854e-01
   8.8465173692938281e-01
   1.1795356492391771e+00
   1.4744195615489712e+00
   1.7693034738587656e+00
   2.0641873861685598e+00
   2.3590712984783542e+00
   2.6539552107881486e+00
   2.9488391230979425e+00
   3.2437230354077369e+00
   3.5386069477175313e+00
   3.8334908600273252e+00
   4.1283747723371196e+00
   4.4232586846469140e+00
   4.7181425969567083e+00
   5.0130265092665027e+00
   5.3079104215762971e+00
   5.6027943338860906e+00
   5.8976782461958850e+00
   6.1925621585056794e+00
   6.4874460708154738e+00
   6.7823299831252681e+00


==> anc/srcDataForFigures/Fig3a/fig3a_12_structFact_MV3_vs_PHPf_MV3_y.txt <==
   0.0000000000000000e+00
  -1.7082699839287801e-17
   3.5660700042058902e-02
   1.2254467782846100e-01
   3.3955233146751901e-01
   4.6719760348851302e-01
   6.1762679759031602e-01
   5.4175683675771502e-01
   3.8121297724410302e-01
   2.2321030508791301e-01
   1.5952728442788400e-01
   1.6101709410665299e-01
   1.9516790745964399e-01
   2.3840959053682201e-01
   2.5557862306476598e-01
   2.5958281989077298e-01
   2.6023822491429399e-01
   2.4559357995642100e-01
   2.4141956955670199e-01
   2.4601674459980499e-01
   2.4928078256635600e-01
   2.5720145967423502e-01
   2.6576467658336700e-01
   2.3643941316510700e-01


==> anc/srcDataForFigures/Fig3a/fig3a_12_structFact_MV3_vs_PHPf_PHPf_x.txt <==
   0.0000000000000000e+00
   2.9488391230979427e-01
   5.8976782461958854e-01
   8.8465173692938281e-01
   1.1795356492391771e+00
   1.4744195615489712e+00
   1.7693034738587656e+00
   2.0641873861685598e+00
   2.3590712984783542e+00
   2.6539552107881486e+00
   2.9488391230979425e+00
   3.2437230354077369e+00
   3.5386069477175313e+00
   3.8334908600273252e+00
   4.1283747723371196e+00
   4.4232586846469140e+00
   4.7181425969567083e+00
   5.0130265092665027e+00
   5.3079104215762971e+00
   5.6027943338860906e+00
   5.8976782461958850e+00
   6.1925621585056794e+00
   6.4874460708154738e+00
   6.7823299831252681e+00


==> anc/srcDataForFigures/Fig3a/fig3a_12_structFact_MV3_vs_PHPf_PHPf_y.txt <==
   0.0000000000000000e+00
  -1.9001898172086501e-17
   4.0040182723912097e-02
   1.1226958624650900e-01
   2.9644179251278402e-01
   4.4976722750099202e-01
   7.3860457113544997e-01
   5.4517217471719404e-01
   3.5743623028678301e-01
   2.2263582475299601e-01
   1.4891423380252600e-01
   1.4013800868139401e-01
   1.6748466825274799e-01
   2.1254668469538901e-01
   2.5756013678918599e-01
   2.8500330271740298e-01
   2.8867291094540998e-01
   2.7267971339953101e-01
   2.4545279464899200e-01
   2.2219652081127800e-01
   2.2331584964646900e-01
   2.5673669469808202e-01
   2.8841613345949302e-01
   2.2851475757547199e-01


==> anc/srcDataForFigures/Fig3b/fig3b_14_structFact_MV3_vs_PHPf_CV7_x.txt <==
   0.0000000000000000e+00
   2.7216552697590868e-01
   5.4433105395181736e-01
   8.1649658092772603e-01
   1.0886621079036347e+00
   1.3608276348795434e+00
   1.6329931618554521e+00
   1.9051586888313607e+00
   2.1773242158072694e+00
   2.4494897427831779e+00
   2.7216552697590868e+00
   2.9938207967349957e+00
   3.2659863237109041e+00
   3.5381518506868130e+00
   3.8103173776627215e+00
   4.0824829046386304e+00
   4.3546484316145389e+00
   4.6268139585904473e+00
   4.8989794855663558e+00
   5.1711450125422651e+00
   5.4433105395181736e+00
   5.7154760664940820e+00
   5.9876415934699914e+00
   6.2598071204458998e+00
   6.5319726474218083e+00
   6.8041381743977167e+00
   7.0763037013736261e+00
   7.3484692283495345e+00


==> anc/srcDataForFigures/Fig3b/fig3b_14_structFact_MV3_vs_PHPf_CV7_y.txt <==
   0.0000000000000000e+00
  -4.6021475162563797e-18
   4.4794387446365901e-02
   1.1494321193662201e-01
   2.7976005762037598e-01
   3.7084950185317800e-01
   6.1929922699035300e-01
   4.3641896758901599e-01
   5.3429441390522603e-01
   3.4931669191017700e-01
   1.9673060408906101e-01
   1.5806062113214800e-01
   1.7580799637321201e-01
   2.1604181620112900e-01
   2.5574879145901203e-01
   2.6104764671540198e-01
   2.4363745259901601e-01
   2.3919989663668600e-01
   2.4136037964450599e-01
   2.4305056451856000e-01
   2.6385492414413297e-01
   2.7696367300601898e-01
   2.6227170883277401e-01
   2.2893749772662900e-01
   2.1176816486699501e-01
   2.4598058758924801e-01
   3.1117420500184201e-01
   2.1868701022859299e-01


==> anc/srcDataForFigures/Fig3b/fig3b_14_structFact_MV3_vs_PHPf_MV3_x.txt <==
   0.0000000000000000e+00
   2.7216552697590868e-01
   5.4433105395181736e-01
   8.1649658092772603e-01
   1.0886621079036347e+00
   1.3608276348795434e+00
   1.6329931618554521e+00
   1.9051586888313607e+00
   2.1773242158072694e+00
   2.4494897427831779e+00
   2.7216552697590868e+00
   2.9938207967349957e+00
   3.2659863237109041e+00
   3.5381518506868130e+00
   3.8103173776627215e+00
   4.0824829046386304e+00
   4.3546484316145389e+00
   4.6268139585904473e+00
   4.8989794855663558e+00
   5.1711450125422651e+00
   5.4433105395181736e+00
   5.7154760664940820e+00
   5.9876415934699914e+00
   6.2598071204458998e+00
   6.5319726474218083e+00
   6.8041381743977167e+00
   7.0763037013736261e+00
   7.3484692283495345e+00


==> anc/srcDataForFigures/Fig3b/fig3b_14_structFact_MV3_vs_PHPf_MV3_y.txt <==
   0.0000000000000000e+00
  -4.1321743593669002e-18
   4.1593352997836099e-02
   1.1770899840899300e-01
   3.0280509984840398e-01
   3.8382092879001301e-01
   5.6450026842651202e-01
   4.4191823396153201e-01
   5.2728127835530103e-01
   3.5397001884800200e-01
   1.9865486312255401e-01
   1.5959771404476000e-01
   1.8023829178275899e-01
   2.2863249102197300e-01
   2.6780150232419597e-01
   2.6643154918209500e-01
   2.4258253526191201e-01
   2.3292166104727999e-01
   2.3182506900809599e-01
   2.3551919358104101e-01
   2.5533575574981698e-01
   2.7263295768384899e-01
   2.6508580182861702e-01
   2.3867439115309999e-01
   2.2213706226986499e-01
   2.4807182079010501e-01
   2.9614096353507102e-01
   2.2411819699196900e-01


==> anc/srcDataForFigures/Fig3b/fig3b_14_structFact_MV3_vs_PHPf_PHPf_x.txt <==
   0.0000000000000000e+00
   2.7216552697590868e-01
   5.4433105395181736e-01
   8.1649658092772603e-01
   1.0886621079036347e+00
   1.3608276348795434e+00
   1.6329931618554521e+00
   1.9051586888313607e+00
   2.1773242158072694e+00
   2.4494897427831779e+00
   2.7216552697590868e+00
   2.9938207967349957e+00
   3.2659863237109041e+00
   3.5381518506868130e+00
   3.8103173776627215e+00
   4.0824829046386304e+00
   4.3546484316145389e+00
   4.6268139585904473e+00
   4.8989794855663558e+00
   5.1711450125422651e+00
   5.4433105395181736e+00
   5.7154760664940820e+00
   5.9876415934699914e+00
   6.2598071204458998e+00
   6.5319726474218083e+00
   6.8041381743977167e+00
   7.0763037013736261e+00
   7.3484692283495345e+00


==> anc/srcDataForFigures/Fig3b/fig3b_14_structFact_MV3_vs_PHPf_PHPf_y.txt <==
   0.0000000000000000e+00
  -5.2922404061724900e-18
   4.3575763211256897e-02
   1.1021774878774500e-01
   2.7980563646080597e-01
   3.7905716249325200e-01
   6.0634689730547997e-01
   4.6533317776617500e-01
   5.1268311501851505e-01
   3.4721803312638699e-01
   2.0398230421151600e-01
   1.6378817975558099e-01
   1.7902874235573901e-01
   2.1378666925994899e-01
   2.4303921386010899e-01
   2.5511214383955599e-01
   2.5158845085811499e-01
   2.4242468427992600e-01
   2.3963582090377800e-01
   2.4853159114721299e-01
   2.6265783616137600e-01
   2.6909341143375498e-01
   2.5743038602429102e-01
   2.3304978640730101e-01
   2.2167066286520301e-01
   2.5035833196855600e-01
   2.9719052651428901e-01
   2.2339372398399099e-01


==> anc/srcDataForFigures/Fig4/fig4_interpolation_SLLCoulombtoCV7_inclAPF_alphas.txt <==
   0.0000000000000000e+00
   5.2631578947368418e-02
   1.0526315789473684e-01
   1.5789473684210525e-01
   2.1052631578947367e-01
   2.6315789473684209e-01
   3.1578947368421051e-01
   3.6842105263157893e-01
   4.2105263157894735e-01
   4.7368421052631576e-01
   5.2631578947368418e-01
   5.7894736842105265e-01
   6.3157894736842102e-01
   6.8421052631578949e-01
   7.3684210526315785e-01
   7.8947368421052633e-01
   8.4210526315789469e-01
   8.9473684210526316e-01
   9.4736842105263153e-01
   1.0000000000000000e+00


==> anc/srcDataForFigures/Fig4/fig4_interpolation_SLLCoulombtoCV7_inclAPF_avggaps_PHPfShift.txt <==
   2.5763041660965057e-02
   2.3841867152960817e-02
   2.1095929422590844e-02
   1.6577283039135436e-02
   1.4860886660117246e-02
   1.0597586471114796e-02
   1.4639909690009034e-02
   1.7646578318947094e-02
   2.0821542376739898e-02
   2.2461677792560409e-02
   2.4730639217612805e-02
   2.7780272823060413e-02
   3.1408512257133481e-02
   3.4720652756350744e-02
   3.7835999942845436e-02
   4.0773777287567724e-02
   4.3000964676371468e-02
   4.4877667288257331e-02
   4.6643329693154101e-02
   4.8312941229559668e-02


==> anc/srcDataForFigures/Fig4/fig4_interpolation_SLLCoulombtoCV7_inclAPF_avggaps_aPfShift.txt <==
   5.8184533360627809e-02
   5.6150598630317461e-02
   5.5180320938096016e-02
   5.3586529481541592e-02
   5.1235322898160615e-02
   4.8296114615698472e-02
   4.3677673858442748e-02
   3.9164367729532044e-02
   3.5086897166084444e-02
   3.1443920848227336e-02
   2.8308133468288688e-02
   2.6259169134268491e-02
   2.5976951711212594e-02
   2.5846640861666614e-02
   2.5846606185600508e-02
   2.5958937032914166e-02
   2.6550786889275459e-02
   2.7539147856199618e-02
   2.9138881721393516e-02
   3.0573179758836489e-02


==> anc/srcDataForFigures/Fig4/fig4_interpolation_SLLCoulombtoCV7_inclAPF_avgoverlap_PHPfShift_x.txt <==
   6.8421052631578949e-01
   7.3684210526315785e-01
   7.8947368421052633e-01
   8.4210526315789469e-01
   8.9473684210526316e-01
   9.4736842105263153e-01
   1.0000000000000000e+00


==> anc/srcDataForFigures/Fig4/fig4_interpolation_SLLCoulombtoCV7_inclAPF_avgoverlap_PHPfShift_y.txt <==
   9.6254340982147624e-01
   9.6606725575378261e-01
   9.6844409114329499e-01
   9.6997965904111849e-01
   9.7088143037206720e-01
   9.7129525661991156e-01
   9.7132696095050119e-01


==> anc/srcDataForFigures/Fig4/fig4_interpolation_SLLCoulombtoCV7_inclAPF_avgoverlap_aPfShift_x.txt <==
   0.0000000000000000e+00
   5.2631578947368418e-02
   1.0526315789473684e-01
   1.5789473684210525e-01
   2.1052631578947367e-01
   2.6315789473684209e-01
   3.1578947368421051e-01
   3.6842105263157893e-01
   4.2105263157894735e-01
   4.7368421052631576e-01
   5.2631578947368418e-01


==> anc/srcDataForFigures/Fig4/fig4_interpolation_SLLCoulombtoCV7_inclAPF_avgoverlap_aPfShift_y.txt <==
   8.3908441334881001e-01
   8.7984532220645928e-01
   9.0499360782865046e-01
   9.1438508226892956e-01
   9.1483541092813780e-01
   9.1067769208732952e-01
   9.0300670802864258e-01
   8.8983130889671624e-01
   8.6955429080025204e-01
   8.4553974969042989e-01
   8.2184454666254325e-01


==> anc/srcDataForFigures/Fig5a/fig5a_gaps_CV7_and_MV3_CV7_x.txt <==
   1.6666666666666666e-01
   1.2500000000000000e-01
   1.0000000000000001e-01
   8.3333333333333329e-02
   7.1428571428571425e-02
   6.2500000000000000e-02
   5.5555555555555552e-02
   5.0000000000000003e-02


==> anc/srcDataForFigures/Fig5a/fig5a_gaps_CV7_and_MV3_CV7_y.txt <==
   1.1137845850000000e-01
   9.9642210039999998e-02
   4.2710733670000001e-02
   4.8878032500000002e-02
   2.7291295909999999e-02
   2.3042434040000000e-02
   2.0821193070000001e-04
   4.2372162584780000e-02


==> anc/srcDataForFigures/Fig5a/fig5a_gaps_CV7_and_MV3_MV3_x.txt <==
   1.6666666666666666e-01
   1.2500000000000000e-01
   1.0000000000000001e-01
   8.3333333333333329e-02
   7.1428571428571425e-02
   6.2500000000000000e-02
   5.5555555555555552e-02
   5.0000000000000003e-02


==> anc/srcDataForFigures/Fig5a/fig5a_gaps_CV7_and_MV3_MV3_y.txt <==
   1.7177787010000001e-01
   6.0827873919999997e-02
   6.8483851179999999e-02
   1.0132376560000000e-01
   4.4311619540000000e-02
   2.5964447469999999e-02
   2.6531750320799999e-03
   8.2758483160919993e-02


==> anc/srcDataForFigures/Fig5a/fig5a_gaps_CV7_and_MV3_aPF_x.txt <==
   1.2500000000000000e-01
   1.0000000000000001e-01
   8.3333333333333329e-02
   7.1428571428571425e-02
   6.2500000000000000e-02


==> anc/srcDataForFigures/Fig5a/fig5a_gaps_CV7_and_MV3_aPF_y.txt <==
   7.4896011438853993e-02
   6.0837451752900000e-02
   5.9261017367859999e-02
   4.7588526446710001e-02
   4.8339659796819999e-02


==> anc/srcDataForFigures/Fig6/fig6a_CV7_SoExtrapolation_lnS.txt <==
   1.7047480922384253e+00   2.0149030205422647e+00   2.2512917986064953e+00   2.4423470353692043e+00   2.6026896854443837e+00   2.7408400239252009e+00   2.8622008809294686e+00   2.9704144655697009e+00


==> anc/srcDataForFigures/Fig6/fig6a_CV7_SoExtrapolation_lnS0structFact2.txt <==
  -1.9207360621931471e+00
  -1.7383004437887299e+00
  -2.4233848073143380e+00
  -3.2306497857237839e+00
  -3.1056724276244658e+00
  -3.2822725824143104e+00
  -3.6364276098571930e+00
  -4.1232822005229393e+00


==> anc/srcDataForFigures/Fig6/fig6a_CV7_SoExtrapolation_lnS0structFact3.txt <==
  -1.1610924927974644e+00
  -1.6517584960597735e+00
  -1.6349902780534251e+00
  -2.1643093225887657e+00
  -2.1633170818295913e+00
  -2.3023541540039472e+00
  -2.5719390657302323e+00
  -3.0209765330072620e+00

